Fourth post-Newtonian Hamiltonian dynamics of two-body systems from an effective field theory approach

We calculate the motion of binary mass systems in gravity up to the fourth post--Newtonian order. We use momentum expansions within an effective field theory approach based on Feynman amplitudes in harmonic coordinates by applying dimensional regularization. We construct the canonical transformations to ADM coordinates and to effective one body theory (EOB) to compare with other approaches. We show that intermediate poles in the dimensional regularization parameter $\varepsilon$ vanish in the observables and the classical theory is not renormalized. The results are illustrated for a series of observables for which we agree with the literature.

==> anc/H_4PN_Oep.m <==
Module[
   {
      PI =   ToString[Unevaluated[Subscript[P, i]], StandardForm],
      HN =   ToString[Unevaluated[Subscript[H, N]], StandardForm],
      H1PN = ToString[Unevaluated[Subscript[H, PN1]], StandardForm],
      H4PN = ToString[Unevaluated[Subscript[H, PN4]], StandardForm],
      GN =   ToString[Unevaluated[Subscript[G, N]], StandardForm],
      Rhat = ToString[Unevaluated[OverHat[R]], StandardForm],
      m1 =   ToString[Unevaluated[Subscript[m, 1]], StandardForm],
      m2 =   ToString[Unevaluated[Subscript[m, 2]], StandardForm],
      p1 =   ToString[Unevaluated[Subscript[p, 1]], StandardForm],
      p2 =   ToString[Unevaluated[Subscript[p, 2]], StandardForm],
      Sep =  ToString[Unevaluated[Subscript[S, \[Epsilon]]], StandardForm],
      Septilde = ToString[Unevaluated[Subscript[OverTilde[S], \[Epsilon]]], StandardForm]
   },
   Print[
   " J. Bluemlein, A. Maier, P. Marquard, G. Schaefer, DESY 20--025 \n"<>
   " Fourth post-Newtonian Hamiltonian dynamics \n"<>
   " of two-body systems from an effective field theory approach \n\n"<>
   " Please cite this reference when using this file\n"<>
   "\n"<>
   "NRGR Hamiltonian to 4PN\n"<>
   "=======================\n"<>
   "\n"<>
   HN <> " and " <> H1PN <> " to " <> H4PN <> " contain expressions for the "<>
   "coefficient of the NRGR Hamiltonian at the indicated post-Newtonian "<>
   "order. Contributions from the radiation region, also known as far-zone "<>
   "or tail contributions, are not included. The result is given in an "<>
   "expansion around small \[Epsilon] = (3-d)/2, where d is the spatial "<>
   "dimension. Terms of order \[Epsilon]^2 and higher are omitted.\n"<>
   "\n"<>
   " The polynomials "<> PI <>" can be displayed individually.\n\n"<>
   "Conventions are follows: \n"<>
   "\n"<>
   GN <> ": Newton's constant.\n"<>
   m1 <> ", " <> m2 <> ": Masses of the compact objects.\n"<>
   p1 <> ", " <> p2 <> ": Canonical momenta of the compact objects.\n"<>
   "R = |x1 - x2|, where x1 and x2 are the positions of the compact objects.\n"<>
   "n = (x1 - x2)/R.\n"<>
   Rhat <> ": See the manuscript for a precise definition.\n"<>
   "\[Epsilon]: Dimensional regularisation parameter, \[Epsilon] = (3-d)/2.\n"<>
   Sep <> " = (4*Pi)^\[Epsilon]*Exp[EulerGamma*\[Epsilon]].\n"<>
   Septilde <> " = Pi^\[Epsilon]*Exp[EulerGamma*\[Epsilon]].\n"
   ];
];

Subscript[H, N] = Subscript[p, 1]^2/(2*Subscript[m, 1]) + Subscript[p, 2]^2/(2*Subscript[m, 2]) +
Subscript[OverTilde[S], \[Epsilon]]*Subscript[P, 10]*Subscript[G, N]/R;

Subscript[H, PN1] = -Subscript[p, 1]^4/(8*Subscript[m, 1]^3) -
  Subscript[p, 2]^4/(8*Subscript[m, 2]^3) +
  ((Subscript[G, N]*((n . Subscript[p, 1]*n . Subscript[p, 2])/2 +
       (7*Subscript[p, 1] . Subscript[p, 2])/2 -
       (3*Subscript[m, 2]*Subscript[p, 1]^2)/(2*Subscript[m, 1]) -
       (3*Subscript[m, 1]*Subscript[p, 2]^2)/(2*Subscript[m, 2]) +
       \[Epsilon]*((-3*n . Subscript[p, 1]*n . Subscript[p, 2])/2 +
         Subscript[p, 1] . Subscript[p, 2]/2 + n . Subscript[p, 1]*
          n . Subscript[p, 2]*Log[2] + 7*Subscript[p, 1] . Subscript[p, 2]*
          Log[2] + n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]] +
         7*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] +
         (Subscript[m, 2]*Subscript[P, 81])/Subscript[m, 1] +
         (Subscript[m, 1]*Subscript[P, 185])/Subscript[m, 2])))/R +
    (Subscript[G, N]^2*Subscript[P, 30]*Subscript[S, \[Epsilon]])/R^2)*
   Subscript[OverTilde[S], \[Epsilon]];

Subscript[H, PN2] = Subscript[p, 1]^6/(16*Subscript[m, 1]^5) +
  Subscript[p, 2]^6/(16*Subscript[m, 2]^5) +
  ((Subscript[G, N]*((5*Subscript[m, 2]*Subscript[p, 1]^4)/
        (8*Subscript[m, 1]^3) + (5*Subscript[m, 1]*Subscript[p, 2]^4)/
        (8*Subscript[m, 2]^3) + Subscript[P, 70]/Subscript[m, 1]^2 +
       Subscript[P, 170]/Subscript[m, 2]^2 + Subscript[P, 220]/
        (Subscript[m, 1]*Subscript[m, 2]) + \[Epsilon]*
        (Subscript[P, 93]/Subscript[m, 1]^2 +
         (Subscript[m, 2]*Subscript[P, 116])/Subscript[m, 1]^3 +
         Subscript[P, 206]/Subscript[m, 2]^2 + Subscript[P, 230]/
          (Subscript[m, 1]*Subscript[m, 2]) +
         (Subscript[m, 1]*Subscript[P, 274])/Subscript[m, 2]^3)))/R +
    (Subscript[G, N]^2*(Subscript[m, 2]*Subscript[P, 52] +
       (Subscript[m, 2]^2*Subscript[P, 53])/Subscript[m, 1] +
       Subscript[m, 1]*Subscript[P, 141] +
       (Subscript[m, 1]^2*Subscript[P, 143])/Subscript[m, 2] +
       \[Epsilon]*(Subscript[m, 2]*Subscript[P, 75] +
         (Subscript[m, 2]^2*Subscript[P, 78])/Subscript[m, 1] +
         Subscript[m, 1]*Subscript[P, 179] +
         (Subscript[m, 1]^2*Subscript[P, 182])/Subscript[m, 2]))*
      Subscript[S, \[Epsilon]])/R^2 + (Subscript[G, N]^3*Subscript[P, 31]*
      Subscript[S, \[Epsilon]]^2)/R^3)*Subscript[OverTilde[S], \[Epsilon]] +
  (Subscript[G, N]^2*((9*Subscript[m, 2]^2*Subscript[p, 1]^2)/
      (2*Subscript[m, 1]) + (9*Subscript[m, 1]^2*Subscript[p, 2]^2)/
      (2*Subscript[m, 2]) + Subscript[m, 2]*Subscript[P, 64] +
     Subscript[m, 1]*Subscript[P, 161] + \[Epsilon]*
      ((Subscript[m, 2]^2*Subscript[P, 84])/Subscript[m, 1] +
       Subscript[m, 2]*Subscript[P, 85] +
       (Subscript[m, 1]^2*Subscript[P, 189])/Subscript[m, 2] +
       Subscript[m, 1]*Subscript[P, 190]))*
    Subscript[OverTilde[S], \[Epsilon]]^2)/R^2 +
  (Subscript[G, N]^3*Subscript[P, 12]*Subscript[OverTilde[S], \[Epsilon]]^3)/
   R^3;

Subscript[H, PN3] = (-5*Subscript[p, 1]^8)/(128*Subscript[m, 1]^7) -
  (5*Subscript[p, 2]^8)/(128*Subscript[m, 2]^7) +
  ((Subscript[G, N]*((-7*Subscript[m, 2]*Subscript[p, 1]^6)/
        (16*Subscript[m, 1]^5) - (7*Subscript[m, 1]*Subscript[p, 2]^6)/
        (16*Subscript[m, 2]^5) + Subscript[P, 109]/Subscript[m, 1]^4 +
       Subscript[P, 226]/(Subscript[m, 1]^2*Subscript[m, 2]^2) +
       Subscript[P, 240]/(Subscript[m, 1]^3*Subscript[m, 2]) +
       Subscript[P, 265]/Subscript[m, 2]^4 + Subscript[P, 288]/
        (Subscript[m, 1]*Subscript[m, 2]^3) + \[Epsilon]*
        (Subscript[P, 122]/Subscript[m, 1]^4 +
         (Subscript[m, 2]*Subscript[P, 129])/Subscript[m, 1]^5 +
         Subscript[P, 235]/(Subscript[m, 1]^2*Subscript[m, 2]^2) +
         Subscript[P, 246]/(Subscript[m, 1]^3*Subscript[m, 2]) +
         Subscript[P, 281]/Subscript[m, 2]^4 + Subscript[P, 294]/
          (Subscript[m, 1]*Subscript[m, 2]^3) +
         (Subscript[m, 1]*Subscript[P, 304])/Subscript[m, 2]^5)))/R +
    (Subscript[G, N]^2*((Subscript[m, 2]^2*Subscript[P, 102])/
        Subscript[m, 1]^3 + (Subscript[m, 2]*Subscript[P, 103])/
        Subscript[m, 1]^2 + Subscript[P, 218]/Subscript[m, 1] +
       Subscript[P, 219]/Subscript[m, 2] +
       (Subscript[m, 1]^2*Subscript[P, 256])/Subscript[m, 2]^3 +
       (Subscript[m, 1]*Subscript[P, 257])/Subscript[m, 2]^2 +
       \[Epsilon]*((Subscript[m, 2]^2*Subscript[P, 113])/Subscript[m, 1]^3 +
         (Subscript[m, 2]*Subscript[P, 114])/Subscript[m, 1]^2 +
         Subscript[P, 228]/Subscript[m, 1] + Subscript[P, 229]/
          Subscript[m, 2] + (Subscript[m, 1]^2*Subscript[P, 271])/
          Subscript[m, 2]^3 + (Subscript[m, 1]*Subscript[P, 272])/
          Subscript[m, 2]^2))*Subscript[S, \[Epsilon]])/R^2 +
    (Subscript[G, N]^3*((Subscript[m, 2]^3*Subscript[P, 54])/
        Subscript[m, 1] + Subscript[m, 2]^2*Subscript[P, 79] +
       (Subscript[m, 1]^3*Subscript[P, 145])/Subscript[m, 2] +
       Subscript[m, 1]*Subscript[m, 2]*Subscript[P, 178] +
       Subscript[m, 1]^2*Subscript[P, 183] + Subscript[P, 313]/\[Epsilon] +
       Pi^2*Subscript[P, 314] + \[Epsilon]*
        ((Subscript[m, 2]^3*Subscript[P, 76])/Subscript[m, 1] +
         Subscript[m, 2]^2*Subscript[P, 95] +
         (Subscript[m, 1]^3*Subscript[P, 180])/Subscript[m, 2] +
         Subscript[m, 1]*Subscript[m, 2]*Subscript[P, 209] +
         Subscript[m, 1]^2*Subscript[P, 210] + Pi^2*Subscript[P, 319]))*
      Subscript[S, \[Epsilon]]^2)/R^3 +
    (Subscript[G, N]^4*Subscript[P, 42]*Subscript[S, \[Epsilon]]^3)/R^4)*
   Subscript[OverTilde[S], \[Epsilon]] +
  ((Subscript[G, N]^2*((-3*Subscript[m, 2]^2*Subscript[p, 1]^4)/
        (4*Subscript[m, 1]^3) - (3*Subscript[m, 1]^2*Subscript[p, 2]^4)/
        (4*Subscript[m, 2]^3) + (Subscript[m, 2]*Subscript[P, 105])/
        Subscript[m, 1]^2 + Subscript[P, 223]/Subscript[m, 1] +
       Subscript[P, 224]/Subscript[m, 2] +
       (Subscript[m, 1]*Subscript[P, 261])/Subscript[m, 2]^2 +
       \[Epsilon]*((Subscript[m, 2]^2*Subscript[P, 115])/Subscript[m, 1]^3 +
         (Subscript[m, 2]*Subscript[P, 118])/Subscript[m, 1]^2 +
         Subscript[P, 232]/Subscript[m, 1] + Subscript[P, 233]/
          Subscript[m, 2] + (Subscript[m, 1]^2*Subscript[P, 273])/
          Subscript[m, 2]^3 + (Subscript[m, 1]*Subscript[P, 277])/
          Subscript[m, 2]^2)))/R^2 +
    (Subscript[G, N]^3*((Subscript[m, 2]^3*Subscript[P, 65])/
        Subscript[m, 1] + Subscript[m, 2]^2*Subscript[P, 67] +
       (Subscript[m, 1]^3*Subscript[P, 162])/Subscript[m, 2] +
       Subscript[m, 1]*Subscript[m, 2]*Subscript[P, 164] +
       Subscript[m, 1]^2*Subscript[P, 165] + \[Epsilon]*
        ((Subscript[m, 2]^3*Subscript[P, 88])/Subscript[m, 1] +
         Subscript[m, 2]^2*Subscript[P, 90] +
         (Subscript[m, 1]^3*Subscript[P, 198])/Subscript[m, 2] +
         Subscript[m, 1]*Subscript[m, 2]*Subscript[P, 199] +
         Subscript[m, 1]^2*Subscript[P, 201]))*Subscript[S, \[Epsilon]])/
     R^3 + (Subscript[G, N]^4*Subscript[P, 43]*Subscript[S, \[Epsilon]]^2)/
     R^4)*Subscript[OverTilde[S], \[Epsilon]]^2 +
  ((Subscript[G, N]^3*((-27*Subscript[m, 2]^3*Subscript[p, 1]^2)/
        (2*Subscript[m, 1]) - (27*Subscript[m, 1]^3*Subscript[p, 2]^2)/
        (2*Subscript[m, 2]) + Subscript[m, 2]^2*Subscript[P, 48] +
       Subscript[m, 1]^2*Subscript[P, 136] + Subscript[m, 1]*Subscript[m, 2]*
        Subscript[P, 138] + \[Epsilon]*(Subscript[m, 2]^2*Subscript[P, 72] +
         (Subscript[m, 2]^3*Subscript[P, 73])/Subscript[m, 1] +
         Subscript[m, 1]^2*Subscript[P, 173] + Subscript[m, 1]*
          Subscript[m, 2]*Subscript[P, 174] +
         (Subscript[m, 1]^3*Subscript[P, 175])/Subscript[m, 2])))/R^3 +
    (Subscript[G, N]^4*Subscript[P, 41]*Subscript[S, \[Epsilon]])/R^4)*
   Subscript[OverTilde[S], \[Epsilon]]^3 +
  (Subscript[G, N]^4*Subscript[P, 34]*Subscript[OverTilde[S], \[Epsilon]]^4)/
   R^4;

Subscript[H, PN4] = (7*Subscript[p, 1]^10)/(256*Subscript[m, 1]^9) +
  (7*Subscript[p, 2]^10)/(256*Subscript[m, 2]^9) +
  ((Subscript[G, N]*((45*Subscript[m, 2]*Subscript[p, 1]^8)/
        (128*Subscript[m, 1]^7) + (45*Subscript[m, 1]*Subscript[p, 2]^8)/
        (128*Subscript[m, 2]^7) + Subscript[P, 127]/Subscript[m, 1]^6 +
       Subscript[P, 242]/(Subscript[m, 1]^4*Subscript[m, 2]^2) +
       Subscript[P, 249]/(Subscript[m, 1]^5*Subscript[m, 2]) +
       Subscript[P, 290]/(Subscript[m, 1]^2*Subscript[m, 2]^4) +
       Subscript[P, 297]/(Subscript[m, 1]^3*Subscript[m, 2]^3) +
       Subscript[P, 302]/Subscript[m, 2]^6 + Subscript[P, 309]/
        (Subscript[m, 1]*Subscript[m, 2]^5) + \[Epsilon]*
        (Subscript[P, 133]/Subscript[m, 1]^6 +
         (Subscript[m, 2]*Subscript[P, 134])/Subscript[m, 1]^7 +
         Subscript[P, 248]/(Subscript[m, 1]^4*Subscript[m, 2]^2) +
         Subscript[P, 250]/(Subscript[m, 1]^5*Subscript[m, 2]) +
         Subscript[P, 296]/(Subscript[m, 1]^2*Subscript[m, 2]^4) +
         Subscript[P, 298]/(Subscript[m, 1]^3*Subscript[m, 2]^3) +
         Subscript[P, 308]/Subscript[m, 2]^6 + Subscript[P, 310]/
          (Subscript[m, 1]*Subscript[m, 2]^5) +
         (Subscript[m, 1]*Subscript[P, 311])/Subscript[m, 2]^7)))/R +
    (Subscript[G, N]^2*((Subscript[m, 2]*Subscript[P, 124])/
        Subscript[m, 1]^4 + (Subscript[m, 2]^2*Subscript[P, 125])/
        Subscript[m, 1]^5 + Subscript[P, 237]/(Subscript[m, 1]^2*
         Subscript[m, 2]) + Subscript[P, 239]/Subscript[m, 1]^3 +
       Subscript[P, 285]/(Subscript[m, 1]*Subscript[m, 2]^2) +
       Subscript[P, 287]/Subscript[m, 2]^3 +
       (Subscript[m, 1]*Subscript[P, 299])/Subscript[m, 2]^4 +
       (Subscript[m, 1]^2*Subscript[P, 300])/Subscript[m, 2]^5 +
       \[Epsilon]*((Subscript[m, 2]*Subscript[P, 128])/Subscript[m, 1]^4 +
         (Subscript[m, 2]^2*Subscript[P, 130])/Subscript[m, 1]^5 +
         Subscript[P, 243]/(Subscript[m, 1]^2*Subscript[m, 2]) +
         Subscript[P, 245]/Subscript[m, 1]^3 + Subscript[P, 291]/
          (Subscript[m, 1]*Subscript[m, 2]^2) + Subscript[P, 293]/
          Subscript[m, 2]^3 + (Subscript[m, 1]*Subscript[P, 303])/
          Subscript[m, 2]^4 + (Subscript[m, 1]^2*Subscript[P, 305])/
          Subscript[m, 2]^5))*Subscript[S, \[Epsilon]])/R^2 +
    (Subscript[G, N]^3*((2215*(n . Subscript[p, 1])^3*n . Subscript[p, 2])/
        6 - (168443*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/120 +
       (2215*n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/6 -
       (37586*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/
        225 + (19487*n . Subscript[p, 1]*n . Subscript[p, 2]*
         Subscript[p, 1] . Subscript[p, 2])/15 -
       (37586*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2])/
        225 - (282017*(Subscript[p, 1] . Subscript[p, 2])^2)/900 -
       (280*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[2])/3 +
       300*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2] -
       (280*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2])/3 +
       (776*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2])/
        15 - 176*n . Subscript[p, 1]*n . Subscript[p, 2]*
        Subscript[p, 1] . Subscript[p, 2]*Log[2] +
       (776*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2])/
        15 + (56*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/3 -
       280*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[OverHat[R]] +
       900*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[OverHat[R]] -
       280*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[OverHat[R]] +
       (776*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
         Log[OverHat[R]])/5 - 528*n . Subscript[p, 1]*n . Subscript[p, 2]*
        Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] +
       (776*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
         Log[OverHat[R]])/5 + 56*(Subscript[p, 1] . Subscript[p, 2])^2*
        Log[OverHat[R]] - (284573*n . Subscript[p, 1]*n . Subscript[p, 2]*
         Subscript[p, 1]^2)/1800 + (220249*(n . Subscript[p, 2])^2*
         Subscript[p, 1]^2)/600 + (97787*Subscript[p, 1] . Subscript[p, 2]*
         Subscript[p, 1]^2)/1800 + (638*n . Subscript[p, 1]*
         n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/15 -
       92*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2 -
       (574*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/45 +
       (638*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
         Subscript[p, 1]^2)/5 - 276*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
        Subscript[p, 1]^2 - (574*Subscript[p, 1] . Subscript[p, 2]*
         Log[OverHat[R]]*Subscript[p, 1]^2)/15 +
       (220249*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/600 -
       (284573*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/
        1800 + (97787*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/
        1800 - 92*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^2 +
       (638*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/
        15 - (574*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/
        45 - 276*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^2 +
       (638*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
         Subscript[p, 2]^2)/5 - (574*Subscript[p, 1] . Subscript[p, 2]*
         Log[OverHat[R]]*Subscript[p, 2]^2)/15 -
       (3685*Subscript[p, 1]^2*Subscript[p, 2]^2)/24 +
       (124*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/3 +
       124*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2 +
       (Subscript[m, 2]^3*Subscript[P, 99])/Subscript[m, 1]^3 +
       (Subscript[m, 2]^2*Subscript[P, 119])/Subscript[m, 1]^2 +
       (Subscript[m, 2]*Subscript[P, 231])/Subscript[m, 1] +
       (Subscript[m, 1]^3*Subscript[P, 253])/Subscript[m, 2]^3 +
       Pi^2*((15945*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/512 -
         (1635*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
            Subscript[p, 2])/128 + (27*(Subscript[p, 1] . Subscript[p, 2])^2)/
          256 - (1215*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/512 -
         (1215*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/512 -
         (253*Subscript[p, 1]^2*Subscript[p, 2]^2)/512 +
         (Subscript[m, 2]*Subscript[P, 69])/Subscript[m, 1] +
         (Subscript[m, 2]^2*Subscript[P, 104])/Subscript[m, 1]^2 +
         (Subscript[m, 1]*Subscript[P, 169])/Subscript[m, 2] +
         (Subscript[m, 1]^2*Subscript[P, 258])/Subscript[m, 2]^2) +
       ((-140*(n . Subscript[p, 1])^3*n . Subscript[p, 2])/3 +
         150*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2 -
         (140*n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/3 +
         (388*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/15 -
         88*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
           Subscript[p, 2] + (388*(n . Subscript[p, 2])^2*Subscript[p, 1] .
            Subscript[p, 2])/15 + (28*(Subscript[p, 1] . Subscript[p, 2])^2)/
          3 + (319*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/
          15 - 46*(n . Subscript[p, 2])^2*Subscript[p, 1]^2 -
         (287*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/45 -
         46*(n . Subscript[p, 1])^2*Subscript[p, 2]^2 +
         (319*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/15 -
         (287*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/45 +
         (62*Subscript[p, 1]^2*Subscript[p, 2]^2)/3 +
         (Subscript[m, 2]^2*Subscript[P, 106])/Subscript[m, 1]^2 +
         (Subscript[m, 2]*Subscript[P, 222])/Subscript[m, 1] +
         (Subscript[m, 1]*Subscript[P, 260])/Subscript[m, 2] +
         (Subscript[m, 1]^2*Subscript[P, 262])/Subscript[m, 2]^2)/
        \[Epsilon] + (Subscript[m, 1]*Subscript[P, 276])/Subscript[m, 2] +
       (Subscript[m, 1]^2*Subscript[P, 278])/Subscript[m, 2]^2 +
       \[Epsilon]*((-125231*(n . Subscript[p, 1])^3*n . Subscript[p, 2])/90 +
         (160115*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/24 -
         (125231*n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/90 +
         (1818287*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/
          3375 - (263129*n . Subscript[p, 1]*n . Subscript[p, 2]*
           Subscript[p, 1] . Subscript[p, 2])/45 +
         (1818287*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2])/
          3375 + (12737819*(Subscript[p, 1] . Subscript[p, 2])^2)/13500 +
         (2215*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[2])/3 -
         (168443*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2])/60 +
         (2215*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2])/3 -
         (75172*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
           Log[2])/225 + (38974*n . Subscript[p, 1]*n . Subscript[p, 2]*
           Subscript[p, 1] . Subscript[p, 2]*Log[2])/15 -
         (75172*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
           Log[2])/225 - (282017*(Subscript[p, 1] . Subscript[p, 2])^2*
           Log[2])/450 - (280*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
           Log[2]^2)/3 + 300*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
          Log[2]^2 - (280*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
           Log[2]^2)/3 + (776*(n . Subscript[p, 1])^2*Subscript[p, 1] .
            Subscript[p, 2]*Log[2]^2)/15 - 176*n . Subscript[p, 1]*
          n . Subscript[p, 2]*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2 +
         (776*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
           Log[2]^2)/15 + (56*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2]^2)/
          3 - 840*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[OverHat[R]]^2 +
         2700*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[OverHat[R]]^2 -
         840*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[OverHat[R]]^2 +
         (2328*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
           Log[OverHat[R]]^2)/5 - 1584*n . Subscript[p, 1]*n . Subscript[p, 2]*
          Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2 +
         (2328*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
           Log[OverHat[R]]^2)/5 + 168*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]]^2 +
         2215*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[OverHat[R]] -
         (168443*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
           Log[OverHat[R]])/20 + 2215*n . Subscript[p, 1]*
          (n . Subscript[p, 2])^3*Log[OverHat[R]] -
         (75172*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
           Log[OverHat[R]])/75 + (38974*n . Subscript[p, 1]*
           n . Subscript[p, 2]*Subscript[p, 1] . Subscript[p, 2]*
           Log[OverHat[R]])/5 - (75172*(n . Subscript[p, 2])^2*
           Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/75 -
         (282017*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]])/150 -
         560*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[2]*
          Log[OverHat[R]] + 1800*(n . Subscript[p, 1])^2*
          (n . Subscript[p, 2])^2*Log[2]*Log[OverHat[R]] -
         560*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2]*
          Log[OverHat[R]] + (1552*(n . Subscript[p, 1])^2*Subscript[p, 1] .
            Subscript[p, 2]*Log[2]*Log[OverHat[R]])/5 -
         1056*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
           Subscript[p, 2]*Log[2]*Log[OverHat[R]] +
         (1552*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
           Log[2]*Log[OverHat[R]])/5 +
         112*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*Log[OverHat[R]] +
         (2713489*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/
          5400 - (13943393*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/9000 -
         (605699*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/9000 -
         (284573*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*
           Subscript[p, 1]^2)/900 + (220249*(n . Subscript[p, 2])^2*Log[2]*
           Subscript[p, 1]^2)/300 + (97787*Subscript[p, 1] . Subscript[p, 2]*
           Log[2]*Subscript[p, 1]^2)/900 + (638*n . Subscript[p, 1]*
           n . Subscript[p, 2]*Log[2]^2*Subscript[p, 1]^2)/15 -
         92*(n . Subscript[p, 2])^2*Log[2]^2*Subscript[p, 1]^2 -
         (574*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2*Subscript[p, 1]^2)/
          45 + (1914*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2*
           Subscript[p, 1]^2)/5 - 828*(n . Subscript[p, 2])^2*Log[OverHat[R]]^2*
          Subscript[p, 1]^2 - (574*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2*
           Subscript[p, 1]^2)/5 - (284573*n . Subscript[p, 1]*
           n . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^2)/300 +
         (220249*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/
          100 + (97787*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
           Subscript[p, 1]^2)/300 + (1276*n . Subscript[p, 1]*
           n . Subscript[p, 2]*Log[2]*Log[OverHat[R]]*Subscript[p, 1]^2)/5 -
         552*(n . Subscript[p, 2])^2*Log[2]*Log[OverHat[R]]*
          Subscript[p, 1]^2 - (1148*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
           Log[OverHat[R]]*Subscript[p, 1]^2)/15 -
         (13943393*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/9000 +
         (2713489*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/
          5400 - (605699*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/
          9000 + (220249*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^2)/
          300 - (284573*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*
           Subscript[p, 2]^2)/900 + (97787*Subscript[p, 1] . Subscript[p, 2]*
           Log[2]*Subscript[p, 2]^2)/900 - 92*(n . Subscript[p, 1])^2*
          Log[2]^2*Subscript[p, 2]^2 + (638*n . Subscript[p, 1]*
           n . Subscript[p, 2]*Log[2]^2*Subscript[p, 2]^2)/15 -
         (574*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2*Subscript[p, 2]^2)/
          45 - 828*(n . Subscript[p, 1])^2*Log[OverHat[R]]^2*Subscript[p, 2]^2 +
         (1914*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2*
           Subscript[p, 2]^2)/5 - (574*Subscript[p, 1] . Subscript[p, 2]*
           Log[OverHat[R]]^2*Subscript[p, 2]^2)/5 + (220249*(n . Subscript[p, 1])^2*
           Log[OverHat[R]]*Subscript[p, 2]^2)/100 -
         (284573*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
           Subscript[p, 2]^2)/300 + (97787*Subscript[p, 1] . Subscript[p, 2]*
           Log[OverHat[R]]*Subscript[p, 2]^2)/300 -
         552*(n . Subscript[p, 1])^2*Log[2]*Log[OverHat[R]]*
          Subscript[p, 2]^2 + (1276*n . Subscript[p, 1]*n . Subscript[p, 2]*
           Log[2]*Log[OverHat[R]]*Subscript[p, 2]^2)/5 -
         (1148*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]]*
           Subscript[p, 2]^2)/15 + (2824193*Subscript[p, 1]^2*
           Subscript[p, 2]^2)/5400 - (3685*Log[2]*Subscript[p, 1]^2*
           Subscript[p, 2]^2)/12 + (124*Log[2]^2*Subscript[p, 1]^2*
           Subscript[p, 2]^2)/3 + 372*Log[OverHat[R]]^2*Subscript[p, 1]^2*
          Subscript[p, 2]^2 - (3685*Log[OverHat[R]]*Subscript[p, 1]^2*
           Subscript[p, 2]^2)/4 + 248*Log[2]*Log[OverHat[R]]*
          Subscript[p, 1]^2*Subscript[p, 2]^2 +
         (Subscript[m, 2]^3*Subscript[P, 112])/Subscript[m, 1]^3 +
         (Subscript[m, 2]^2*Subscript[P, 123])/Subscript[m, 1]^2 +
         (Subscript[m, 2]*Subscript[P, 236])/Subscript[m, 1] +
         (Subscript[m, 1]^3*Subscript[P, 269])/Subscript[m, 2]^3 +
         Pi^2*(-35*(n . Subscript[p, 1])^3*n . Subscript[p, 2] -
           (174061*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/512 -
           35*n . Subscript[p, 1]*(n . Subscript[p, 2])^3 +
           (97*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/5 +
           (19315*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
              Subscript[p, 2])/128 + (97*(n . Subscript[p, 2])^2*
             Subscript[p, 1] . Subscript[p, 2])/5 -
           (21471*(Subscript[p, 1] . Subscript[p, 2])^2)/1280 +
           (47835*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2])/
            256 - (4905*n . Subscript[p, 1]*n . Subscript[p, 2]*
             Subscript[p, 1] . Subscript[p, 2]*Log[2])/64 +
           (81*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/128 +
           (47835*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
             Log[OverHat[R]])/256 - (4905*n . Subscript[p, 1]*
             n . Subscript[p, 2]*Subscript[p, 1] . Subscript[p, 2]*
             Log[OverHat[R]])/64 + (81*(Subscript[p, 1] . Subscript[p, 2])^2*
             Log[OverHat[R]])/128 + (319*n . Subscript[p, 1]*
             n . Subscript[p, 2]*Subscript[p, 1]^2)/20 +
           (43021*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/2560 -
           (287*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/60 -
           (3645*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/256 -
           (3645*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/
            256 + (43021*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/2560 +
           (319*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/
            20 - (287*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/
            60 - (3645*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^2)/
            256 - (3645*(n . Subscript[p, 1])^2*Log[OverHat[R]]*
             Subscript[p, 2]^2)/256 + (8827*Subscript[p, 1]^2*
             Subscript[p, 2]^2)/1536 - (759*Log[2]*Subscript[p, 1]^2*
             Subscript[p, 2]^2)/256 - (759*Log[OverHat[R]]*Subscript[p, 1]^2*
             Subscript[p, 2]^2)/256 + (Subscript[m, 2]^2*Subscript[P, 117])/
            Subscript[m, 1]^2 + (Subscript[m, 2]*Subscript[P, 221])/
            Subscript[m, 1] + (Subscript[m, 1]*Subscript[P, 259])/
            Subscript[m, 2] + (Subscript[m, 1]^2*Subscript[P, 275])/
            Subscript[m, 2]^2) + (Subscript[m, 1]*Subscript[P, 283])/
          Subscript[m, 2] + (Subscript[m, 1]^2*Subscript[P, 284])/
          Subscript[m, 2]^2))*Subscript[S, \[Epsilon]]^2)/R^3 +
    (Subscript[G, N]^4*((Subscript[m, 2]^4*Subscript[P, 56])/
        Subscript[m, 1] + Subscript[m, 2]^3*Subscript[P, 83] +
       (Subscript[m, 1]^4*Subscript[P, 147])/Subscript[m, 2] +
       Subscript[m, 1]^2*Subscript[m, 2]*Subscript[P, 186] +
       Subscript[m, 1]^3*Subscript[P, 188] + Subscript[m, 1]*
        Subscript[m, 2]^2*Subscript[P, 192] + Subscript[P, 315]/\[Epsilon] +
       Pi^2*Subscript[P, 316] + \[Epsilon]*
        ((Subscript[m, 2]^4*Subscript[P, 77])/Subscript[m, 1] +
         Subscript[m, 2]^3*Subscript[P, 96] +
         (Subscript[m, 1]^4*Subscript[P, 181])/Subscript[m, 2] +
         Subscript[m, 1]^2*Subscript[m, 2]*Subscript[P, 211] +
         Subscript[m, 1]^3*Subscript[P, 212] + Subscript[m, 1]*
          Subscript[m, 2]^2*Subscript[P, 213] + Pi^2*Subscript[P, 320]))*
      Subscript[S, \[Epsilon]]^3)/R^4 +
    (Subscript[G, N]^5*Subscript[P, 45]*Subscript[S, \[Epsilon]]^4)/R^5)*
   Subscript[OverTilde[S], \[Epsilon]] +
  ((Subscript[G, N]^2*((23*Subscript[m, 2]^2*Subscript[p, 1]^6)/
        (16*Subscript[m, 1]^5) + (23*Subscript[m, 1]^2*Subscript[p, 2]^6)/
        (16*Subscript[m, 2]^5) + (Subscript[m, 2]*Subscript[P, 126])/
        Subscript[m, 1]^4 + Subscript[P, 238]/Subscript[m, 1]^3 +
       Subscript[P, 241]/(Subscript[m, 1]^2*Subscript[m, 2]) +
       Subscript[P, 286]/Subscript[m, 2]^3 + Subscript[P, 289]/
        (Subscript[m, 1]*Subscript[m, 2]^2) +
       (Subscript[m, 1]*Subscript[P, 301])/Subscript[m, 2]^4 +
       \[Epsilon]*((Subscript[m, 2]^2*Subscript[P, 131])/Subscript[m, 1]^5 +
         (Subscript[m, 2]*Subscript[P, 132])/Subscript[m, 1]^4 +
         Subscript[P, 244]/Subscript[m, 1]^3 + Subscript[P, 247]/
          (Subscript[m, 1]^2*Subscript[m, 2]) + Subscript[P, 292]/
          Subscript[m, 2]^3 + Subscript[P, 295]/(Subscript[m, 1]*
           Subscript[m, 2]^2) + (Subscript[m, 1]^2*Subscript[P, 306])/
          Subscript[m, 2]^5 + (Subscript[m, 1]*Subscript[P, 307])/
          Subscript[m, 2]^4)))/R^2 +
    (Subscript[G, N]^3*((139*(n . Subscript[p, 1])^3*n . Subscript[p, 2])/2 -
       (2036*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/3 +
       (139*n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/2 -
       6*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2] +
       (1915*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
          Subscript[p, 2])/6 - 6*(n . Subscript[p, 2])^2*
        Subscript[p, 1] . Subscript[p, 2] +
       (3259*(Subscript[p, 1] . Subscript[p, 2])^2)/10 +
       (1475*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/48 -
       (29*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/24 -
       (26015*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/144 -
       22*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2 +
       (22*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/3 -
       33*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
        Subscript[p, 1]^2 + 11*Subscript[p, 1] . Subscript[p, 2]*
        Log[OverHat[R]]*Subscript[p, 1]^2 - (29*(n . Subscript[p, 1])^2*
         Subscript[p, 2]^2)/24 + (1475*n . Subscript[p, 1]*
         n . Subscript[p, 2]*Subscript[p, 2]^2)/48 -
       (26015*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/144 -
       22*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2 +
       (22*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/3 -
       33*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
        Subscript[p, 2]^2 + 11*Subscript[p, 1] . Subscript[p, 2]*
        Log[OverHat[R]]*Subscript[p, 2]^2 +
       (3308*Subscript[p, 1]^2*Subscript[p, 2]^2)/15 +
       (Subscript[m, 2]^3*Subscript[P, 107])/Subscript[m, 1]^3 +
       (Subscript[m, 2]^2*Subscript[P, 108])/Subscript[m, 1]^2 +
       (Subscript[m, 2]*Subscript[P, 225])/Subscript[m, 1] +
       ((-11*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/2 +
         (11*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/6 -
         (11*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/2 +
         (11*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/6 +
         (Subscript[m, 2]*Subscript[P, 100])/Subscript[m, 1] +
         (Subscript[m, 1]*Subscript[P, 254])/Subscript[m, 2])/\[Epsilon] +
       (Subscript[m, 1]^3*Subscript[P, 263])/Subscript[m, 2]^3 +
       (Subscript[m, 1]^2*Subscript[P, 264])/Subscript[m, 2]^2 +
       (Subscript[m, 1]*Subscript[P, 270])/Subscript[m, 2] +
       \[Epsilon]*((-7219*(n . Subscript[p, 1])^3*n . Subscript[p, 2])/18 +
         (391051*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/90 -
         (7219*n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/18 +
         (568*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/3 -
         (188107*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
            Subscript[p, 2])/90 + (568*(n . Subscript[p, 2])^2*
           Subscript[p, 1] . Subscript[p, 2])/3 +
         (22691*(Subscript[p, 1] . Subscript[p, 2])^2)/150 +
         278*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[2] -
         (8144*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2])/3 +
         278*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2] -
         24*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
          Log[2] + (3830*n . Subscript[p, 1]*n . Subscript[p, 2]*
           Subscript[p, 1] . Subscript[p, 2]*Log[2])/3 -
         24*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
          Log[2] + (6518*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/5 +
         417*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[OverHat[R]] -
         4072*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
          Log[OverHat[R]] + 417*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
          Log[OverHat[R]] - 36*(n . Subscript[p, 1])^2*Subscript[p, 1] .
           Subscript[p, 2]*Log[OverHat[R]] + 1915*n . Subscript[p, 1]*
          n . Subscript[p, 2]*Subscript[p, 1] . Subscript[p, 2]*
          Log[OverHat[R]] - 36*(n . Subscript[p, 2])^2*Subscript[p, 1] .
           Subscript[p, 2]*Log[OverHat[R]] +
         (9777*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]])/5 -
         (9787*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/
          144 - (113167*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/360 -
         (17963*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/432 +
         (1475*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*
           Subscript[p, 1]^2)/12 - (29*(n . Subscript[p, 2])^2*Log[2]*
           Subscript[p, 1]^2)/6 - (26015*Subscript[p, 1] . Subscript[p, 2]*
           Log[2]*Subscript[p, 1]^2)/36 - 44*n . Subscript[p, 1]*
          n . Subscript[p, 2]*Log[2]^2*Subscript[p, 1]^2 +
         (44*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2*Subscript[p, 1]^2)/
          3 - 99*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2*
          Subscript[p, 1]^2 + 33*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2*
          Subscript[p, 1]^2 + (1475*n . Subscript[p, 1]*n . Subscript[p, 2]*
           Log[OverHat[R]]*Subscript[p, 1]^2)/8 -
         (29*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/4 -
         (26015*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
           Subscript[p, 1]^2)/24 - 132*n . Subscript[p, 1]*
          n . Subscript[p, 2]*Log[2]*Log[OverHat[R]]*Subscript[p, 1]^2 +
         44*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]]*
          Subscript[p, 1]^2 - (113167*(n . Subscript[p, 1])^2*
           Subscript[p, 2]^2)/360 - (9787*n . Subscript[p, 1]*
           n . Subscript[p, 2]*Subscript[p, 2]^2)/144 -
         (17963*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/432 -
         (29*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^2)/6 +
         (1475*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*
           Subscript[p, 2]^2)/12 - (26015*Subscript[p, 1] . Subscript[p, 2]*
           Log[2]*Subscript[p, 2]^2)/36 - 44*n . Subscript[p, 1]*
          n . Subscript[p, 2]*Log[2]^2*Subscript[p, 2]^2 +
         (44*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2*Subscript[p, 2]^2)/
          3 - 99*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2*
          Subscript[p, 2]^2 + 33*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2*
          Subscript[p, 2]^2 - (29*(n . Subscript[p, 1])^2*Log[OverHat[R]]*
           Subscript[p, 2]^2)/4 + (1475*n . Subscript[p, 1]*
           n . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 2]^2)/8 -
         (26015*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
           Subscript[p, 2]^2)/24 - 132*n . Subscript[p, 1]*
          n . Subscript[p, 2]*Log[2]*Log[OverHat[R]]*Subscript[p, 2]^2 +
         44*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]]*
          Subscript[p, 2]^2 + (7237*Subscript[p, 1]^2*Subscript[p, 2]^2)/
          225 + (13232*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/15 +
         (6616*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/5 +
         (Subscript[m, 2]^3*Subscript[P, 120])/Subscript[m, 1]^3 +
         (Subscript[m, 2]^2*Subscript[P, 121])/Subscript[m, 1]^2 +
         (Subscript[m, 2]*Subscript[P, 234])/Subscript[m, 1] +
         Pi^2*((-33*n . Subscript[p, 1]*n . Subscript[p, 2]*
             Subscript[p, 1]^2)/8 + (11*Subscript[p, 1] . Subscript[p, 2]*
             Subscript[p, 1]^2)/8 - (33*n . Subscript[p, 1]*
             n . Subscript[p, 2]*Subscript[p, 2]^2)/8 +
           (11*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/8 +
           (Subscript[m, 2]*Subscript[P, 101])/Subscript[m, 1] +
           (Subscript[m, 1]*Subscript[P, 255])/Subscript[m, 2]) +
         (Subscript[m, 1]^3*Subscript[P, 279])/Subscript[m, 2]^3 +
         (Subscript[m, 1]^2*Subscript[P, 280])/Subscript[m, 2]^2 +
         (Subscript[m, 1]*Subscript[P, 282])/Subscript[m, 2]))*
      Subscript[S, \[Epsilon]])/R^3 +
    (Subscript[G, N]^4*((Subscript[m, 2]^4*Subscript[P, 66])/
        Subscript[m, 1] + Subscript[m, 2]^3*Subscript[P, 87] +
       (Subscript[m, 1]^4*Subscript[P, 163])/Subscript[m, 2] +
       Subscript[m, 1]*Subscript[m, 2]^2*Subscript[P, 194] +
       Subscript[m, 1]^2*Subscript[m, 2]*Subscript[P, 195] +
       Subscript[m, 1]^3*Subscript[P, 196] + Subscript[P, 317]/\[Epsilon] +
       Pi^2*Subscript[P, 318] + \[Epsilon]*
        ((Subscript[m, 2]^4*Subscript[P, 89])/Subscript[m, 1] +
         Subscript[m, 2]^3*Subscript[P, 97] +
         (Subscript[m, 1]^4*Subscript[P, 200])/Subscript[m, 2] +
         Subscript[m, 1]*Subscript[m, 2]^2*Subscript[P, 214] +
         Subscript[m, 1]^2*Subscript[m, 2]*Subscript[P, 215] +
         Subscript[m, 1]^3*Subscript[P, 216] + Pi^2*Subscript[P, 321]))*
      Subscript[S, \[Epsilon]]^2)/R^4 +
    (Subscript[G, N]^5*Subscript[P, 46]*Subscript[S, \[Epsilon]]^3)/R^5)*
   Subscript[OverTilde[S], \[Epsilon]]^2 +
  ((Subscript[G, N]^3*((-59*(n . Subscript[p, 1])^3*n . Subscript[p, 2])/4 +
       (2473*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/6 -
       (59*n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/4 -
       (367*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/8 -
       (103357*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
          Subscript[p, 2])/240 - (367*(n . Subscript[p, 2])^2*
         Subscript[p, 1] . Subscript[p, 2])/8 -
       (75359*(Subscript[p, 1] . Subscript[p, 2])^2)/240 +
       (289*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/12 -
       (24221*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/480 +
       (1745*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/9 -
       (45*Subscript[m, 2]^3*Subscript[p, 1]^4)/(4*Subscript[m, 1]^3) -
       (24221*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/480 +
       (289*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/12 +
       (1745*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/9 -
       (49597*Subscript[p, 1]^2*Subscript[p, 2]^2)/240 -
       (45*Subscript[m, 1]^3*Subscript[p, 2]^4)/(4*Subscript[m, 2]^3) +
       (Subscript[m, 2]^2*Subscript[P, 98])/Subscript[m, 1]^2 +
       (Subscript[m, 2]*Subscript[P, 217])/Subscript[m, 1] +
       (Subscript[m, 1]*Subscript[P, 251])/Subscript[m, 2] +
       (Subscript[m, 1]^2*Subscript[P, 252])/Subscript[m, 2]^2 +
       \[Epsilon]*((225*(n . Subscript[p, 1])^3*n . Subscript[p, 2])/4 -
         (92297*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/30 +
         (225*n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/4 +
         (53*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/2 +
         (2945849*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
            Subscript[p, 2])/1200 + (53*(n . Subscript[p, 2])^2*
           Subscript[p, 1] . Subscript[p, 2])/2 -
         (496543*(Subscript[p, 1] . Subscript[p, 2])^2)/1800 -
         (177*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[2])/2 +
         2473*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2] -
         (177*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2])/2 -
         (1101*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
           Log[2])/4 - (103357*n . Subscript[p, 1]*n . Subscript[p, 2]*
           Subscript[p, 1] . Subscript[p, 2]*Log[2])/40 -
         (1101*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
           Log[2])/4 - (75359*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/
          40 - (177*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
           Log[OverHat[R]])/2 + 2473*(n . Subscript[p, 1])^2*
          (n . Subscript[p, 2])^2*Log[OverHat[R]] -
         (177*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[OverHat[R]])/
          2 - (1101*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
           Log[OverHat[R]])/4 - (103357*n . Subscript[p, 1]*
           n . Subscript[p, 2]*Subscript[p, 1] . Subscript[p, 2]*
           Log[OverHat[R]])/40 - (1101*(n . Subscript[p, 2])^2*
           Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/4 -
         (75359*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]])/40 -
         (17525*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/
          144 + (1282037*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/2400 +
         (25133*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/432 +
         (289*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*
           Subscript[p, 1]^2)/2 - (24221*(n . Subscript[p, 2])^2*Log[2]*
           Subscript[p, 1]^2)/80 + (3490*Subscript[p, 1] . Subscript[p, 2]*
           Log[2]*Subscript[p, 1]^2)/3 + (289*n . Subscript[p, 1]*
           n . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^2)/2 -
         (24221*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/
          80 + (3490*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
           Subscript[p, 1]^2)/3 + (1282037*(n . Subscript[p, 1])^2*
           Subscript[p, 2]^2)/2400 - (17525*n . Subscript[p, 1]*
           n . Subscript[p, 2]*Subscript[p, 2]^2)/144 +
         (25133*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/432 -
         (24221*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^2)/80 +
         (289*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*
           Subscript[p, 2]^2)/2 + (3490*Subscript[p, 1] . Subscript[p, 2]*
           Log[2]*Subscript[p, 2]^2)/3 - (24221*(n . Subscript[p, 1])^2*
           Log[OverHat[R]]*Subscript[p, 2]^2)/80 +
         (289*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
           Subscript[p, 2]^2)/2 + (3490*Subscript[p, 1] . Subscript[p, 2]*
           Log[OverHat[R]]*Subscript[p, 2]^2)/3 -
         (145817*Subscript[p, 1]^2*Subscript[p, 2]^2)/900 -
         (49597*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/40 -
         (49597*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/40 +
         (Subscript[m, 2]^2*Subscript[P, 110])/Subscript[m, 1]^2 +
         (Subscript[m, 2]^3*Subscript[P, 111])/Subscript[m, 1]^3 +
         (Subscript[m, 2]*Subscript[P, 227])/Subscript[m, 1] +
         (Subscript[m, 1]*Subscript[P, 266])/Subscript[m, 2] +
         (Subscript[m, 1]^2*Subscript[P, 267])/Subscript[m, 2]^2 +
         (Subscript[m, 1]^3*Subscript[P, 268])/Subscript[m, 2]^3)))/R^3 +
    (Subscript[G, N]^4*((Subscript[m, 2]^4*Subscript[P, 49])/
        Subscript[m, 1] + Subscript[m, 2]^3*Subscript[P, 74] +
       Subscript[m, 1]*Subscript[m, 2]^2*Subscript[P, 135] +
       (Subscript[m, 1]^4*Subscript[P, 137])/Subscript[m, 2] +
       Subscript[m, 1]^3*Subscript[P, 176] + Subscript[m, 1]^2*
        Subscript[m, 2]*Subscript[P, 177] + Subscript[P, 312]/\[Epsilon] +
       \[Epsilon]*((Subscript[m, 2]^4*Subscript[P, 71])/Subscript[m, 1] +
         Subscript[m, 2]^3*Subscript[P, 94] + Subscript[m, 1]*
          Subscript[m, 2]^2*Subscript[P, 171] +
         (Subscript[m, 1]^4*Subscript[P, 172])/Subscript[m, 2] +
         Subscript[m, 1]^3*Subscript[P, 207] + Subscript[m, 1]^2*
          Subscript[m, 2]*Subscript[P, 208] + Pi^2*Subscript[P, 312]))*
      Subscript[S, \[Epsilon]])/R^4 + (Subscript[G, N]^5*Subscript[P, 47]*
      Subscript[S, \[Epsilon]]^2)/R^5)*Subscript[OverTilde[S], \[Epsilon]]^
    3 + ((Subscript[G, N]^4*((81*Subscript[m, 2]^4*Subscript[p, 1]^2)/
        (2*Subscript[m, 1]) + (81*Subscript[m, 1]^4*Subscript[p, 2]^2)/
        (2*Subscript[m, 2]) + Subscript[m, 2]^3*Subscript[P, 68] +
       Subscript[m, 1]*Subscript[m, 2]^2*Subscript[P, 166] +
       Subscript[m, 1]^3*Subscript[P, 167] + Subscript[m, 1]^2*
        Subscript[m, 2]*Subscript[P, 168] + \[Epsilon]*
        ((Subscript[m, 2]^4*Subscript[P, 91])/Subscript[m, 1] +
         Subscript[m, 2]^3*Subscript[P, 92] +
         (Subscript[m, 1]^4*Subscript[P, 202])/Subscript[m, 2] +
         Subscript[m, 1]*Subscript[m, 2]^2*Subscript[P, 203] +
         Subscript[m, 1]^3*Subscript[P, 204] + Subscript[m, 1]^2*
          Subscript[m, 2]*Subscript[P, 205])))/R^4 +
    (Subscript[G, N]^5*Subscript[P, 44]*Subscript[S, \[Epsilon]])/R^5)*
   Subscript[OverTilde[S], \[Epsilon]]^4 +
  (Subscript[G, N]^5*Subscript[P, 38]*Subscript[OverTilde[S], \[Epsilon]]^5)/
   R^5;

Subscript[P, 1] = (-21*n . Subscript[p, 1]*n . Subscript[p, 2])/4 +
  (7*Subscript[p, 1] . Subscript[p, 2])/4;

Subscript[P, 2] = -517/27 + (616*Log[2])/9 - 16*Log[2]^2 - 100*Log[OverHat[R]]^2 +
  (1540*Log[OverHat[R]])/9 - 80*Log[2]*Log[OverHat[R]];

Subscript[P, 3] = 17329/108 - (241*Log[2])/9 - 8*Log[2]^2 - 50*Log[OverHat[R]]^2 -
  (1205*Log[OverHat[R]])/18 - 40*Log[2]*Log[OverHat[R]];

Subscript[P, 4] = 403979/4500 - (3643*Log[2])/75 - (64*Log[2]^2)/15 -
  (20*Log[OverHat[R]]^2)/3 - (3643*Log[OverHat[R]])/60 - (32*Log[2]*Log[OverHat[R]])/3;

Subscript[P, 5] = 127/54 - (272*Log[2])/9 + 8*Log[2]^2 + 32*Log[OverHat[R]]^2 -
  (544*Log[OverHat[R]])/9 + 32*Log[2]*Log[OverHat[R]];

Subscript[P, 6] = 3143957/13500 - (43444*Log[2])/225 + (416*Log[2]^2)/15 +
  (130*Log[OverHat[R]]^2)/3 - (10861*Log[OverHat[R]])/45 +
  (208*Log[2]*Log[OverHat[R]])/3;

Subscript[P, 7] = 1773637/9000 - (16993*Log[2])/50 + 18*Log[2]^2 +
  50*Log[OverHat[R]]^2 - (16993*Log[OverHat[R]])/30 + 60*Log[2]*Log[OverHat[R]];

Subscript[P, 8] = 6211/108 - (1063*Log[2])/12 + 33*Log[2]^2 +
  (176*Log[OverHat[R]]^2)/3 - (1063*Log[OverHat[R]])/9 + 88*Log[2]*Log[OverHat[R]];

Subscript[P, 9] = 493477/4500 - (3838*Log[2])/25 + 174*Log[2]^2 +
  (1450*Log[OverHat[R]]^2)/3 - (3838*Log[OverHat[R]])/15 + 580*Log[2]*Log[OverHat[R]];

Subscript[P, 10] = -(Subscript[m, 1]*Subscript[m, 2]) +
  Subscript[m, 1]*Subscript[m, 2]*\[Epsilon]*(1 - 2*Log[2] - 2*Log[OverHat[R]]);

Subscript[P, 11] = (-1 + Log[2] + 2*Log[OverHat[R]])*Subscript[m, 1]^2*
   Subscript[m, 2] + (-1 + Log[2] + 2*Log[OverHat[R]])*Subscript[m, 1]*
   Subscript[m, 2]^2;

Subscript[P, 12] = (7*Subscript[m, 1]^2*Subscript[m, 2]^2)/4 +
  \[Epsilon]*(-14 + (21*Log[2])/2 + (21*Log[OverHat[R]])/2)*Subscript[m, 1]^2*
   Subscript[m, 2]^2;

Subscript[P, 13] = (5/2 - Log[2] - 3*Log[OverHat[R]])*Subscript[m, 1]^3*
   Subscript[m, 2] - (15*Pi^2*Subscript[m, 1]^2*Subscript[m, 2]^2)/16 +
  (31 - 6*Log[2] - 18*Log[OverHat[R]])*Subscript[m, 1]^2*Subscript[m, 2]^2 +
  (5/2 - Log[2] - 3*Log[OverHat[R]])*Subscript[m, 1]*Subscript[m, 2]^3;

Subscript[P, 14] = (15*Subscript[m, 1]^3*Subscript[m, 2]^2)/64 +
  (15*Subscript[m, 1]^2*Subscript[m, 2]^3)/64;

Subscript[P, 15] = Subscript[m, 1]^3*Subscript[m, 2]^2 +
  Subscript[m, 1]^2*Subscript[m, 2]^3;

Subscript[P, 16] = (11*Subscript[m, 1]^3*Subscript[m, 2]^2)/6 +
  (11*Subscript[m, 1]^2*Subscript[m, 2]^3)/6;

Subscript[P, 17] = (15*Subscript[m, 1]^3*Subscript[m, 2]^2)/8 +
  (15*Subscript[m, 1]^2*Subscript[m, 2]^3)/8;

Subscript[P, 18] = (571/216 - (23*Log[2])/9 - (23*Log[OverHat[R]])/9)*
   Subscript[m, 1]^3*Subscript[m, 2]^2 +
  (571/216 - (23*Log[2])/9 - (23*Log[OverHat[R]])/9)*Subscript[m, 1]^2*
   Subscript[m, 2]^3;

Subscript[P, 19] = (107/192 + (15*Log[2])/8 + (15*Log[OverHat[R]])/8)*
   Subscript[m, 1]^3*Subscript[m, 2]^2 +
  (107/192 + (15*Log[2])/8 + (15*Log[OverHat[R]])/8)*Subscript[m, 1]^2*
   Subscript[m, 2]^3;

Subscript[P, 20] = (-131*Subscript[m, 1]^4*Subscript[m, 2]^2)/64 -
  (15*Subscript[m, 1]^3*Subscript[m, 2]^3)/32 -
  (131*Subscript[m, 1]^2*Subscript[m, 2]^4)/64;

Subscript[P, 21] = -(Subscript[m, 1]^4*Subscript[m, 2]^2) -
  2*Subscript[m, 1]^3*Subscript[m, 2]^3 - Subscript[m, 1]^2*Subscript[m, 2]^4;

Subscript[P, 22] = -(Subscript[m, 1]^4*Subscript[m, 2]^2)/6 +
  (13*Subscript[m, 1]^3*Subscript[m, 2]^3)/12 -
  (Subscript[m, 1]^2*Subscript[m, 2]^4)/6;

Subscript[P, 23] = (-2*Subscript[m, 1]^4*Subscript[m, 2]^2)/15 +
  (13*Subscript[m, 1]^3*Subscript[m, 2]^3)/15 -
  (2*Subscript[m, 1]^2*Subscript[m, 2]^4)/15;

Subscript[P, 24] = (105*Subscript[m, 1]^4*Subscript[m, 2]^2)/256 +
  (15*Subscript[m, 1]^3*Subscript[m, 2]^3)/2 +
  (105*Subscript[m, 1]^2*Subscript[m, 2]^4)/256;

Subscript[P, 25] = Subscript[m, 1]^4*Subscript[m, 2]^2 +
  (29*Subscript[m, 1]^3*Subscript[m, 2]^3)/3 +
  Subscript[m, 1]^2*Subscript[m, 2]^4;

Subscript[P, 26] = (105*Subscript[m, 1]^4*Subscript[m, 2]^2)/32 -
  (71*Subscript[m, 1]^3*Subscript[m, 2]^3)/16 +
  (105*Subscript[m, 1]^2*Subscript[m, 2]^4)/32;

Subscript[P, 27] = (1021147/4320 - (17965*Log[2])/72 -
    (17965*Log[OverHat[R]])/72)*Subscript[m, 1]^4*Subscript[m, 2]^2 +
  (2566939/4320 - (41335*Log[2])/72 - (41335*Log[OverHat[R]])/72)*
   Subscript[m, 1]^3*Subscript[m, 2]^3 +
  (1021147/4320 - (17965*Log[2])/72 - (17965*Log[OverHat[R]])/72)*
   Subscript[m, 1]^2*Subscript[m, 2]^4;

Subscript[P, 28] = (359/32 - (131*Log[2])/8 - (655*Log[OverHat[R]])/32)*
   Subscript[m, 1]^4*Subscript[m, 2]^2 +
  (-55/48 - (15*Log[2])/4 - (75*Log[OverHat[R]])/16)*Subscript[m, 1]^3*
   Subscript[m, 2]^3 + (359/32 - (131*Log[2])/8 - (655*Log[OverHat[R]])/32)*
   Subscript[m, 1]^2*Subscript[m, 2]^4;

Subscript[P, 29] = (-7983/320 + (525*Log[2])/16 + (525*Log[OverHat[R]])/16)*
   Subscript[m, 1]^4*Subscript[m, 2]^2 +
  (4163/240 - (355*Log[2])/8 - (355*Log[OverHat[R]])/8)*Subscript[m, 1]^3*
   Subscript[m, 2]^3 + (-7983/320 + (525*Log[2])/16 +
    (525*Log[OverHat[R]])/16)*Subscript[m, 1]^2*Subscript[m, 2]^4;

Subscript[P, 30] = (Subscript[m, 1]^2*Subscript[m, 2])/2 +
  (Subscript[m, 1]*Subscript[m, 2]^2)/2 +
  \[Epsilon]*((-1 + Log[2] + 2*Log[OverHat[R]])*Subscript[m, 1]^2*
     Subscript[m, 2] + (-1 + Log[2] + 2*Log[OverHat[R]])*Subscript[m, 1]*
     Subscript[m, 2]^2);

Subscript[P, 31] = -(Subscript[m, 1]^3*Subscript[m, 2])/2 -
  3*Subscript[m, 1]^2*Subscript[m, 2]^2 - (Subscript[m, 1]*Subscript[m, 2]^3)/
   2 + \[Epsilon]*((5/2 - Log[2] - 3*Log[OverHat[R]])*Subscript[m, 1]^3*
     Subscript[m, 2] - (15*Pi^2*Subscript[m, 1]^2*Subscript[m, 2]^2)/16 +
    (31 - 6*Log[2] - 18*Log[OverHat[R]])*Subscript[m, 1]^2*
     Subscript[m, 2]^2 + (5/2 - Log[2] - 3*Log[OverHat[R]])*Subscript[m, 1]*
     Subscript[m, 2]^3);

Subscript[P, 32] = (6211/108 - (1063*Log[2])/12 + 33*Log[2]^2 +
    (176*Log[OverHat[R]]^2)/3 - (1063*Log[OverHat[R]])/9 + 88*Log[2]*Log[OverHat[R]])*
   Subscript[m, 1]^3*Subscript[m, 2]^2 +
  (6211/108 - (1063*Log[2])/12 + 33*Log[2]^2 + (176*Log[OverHat[R]]^2)/3 -
    (1063*Log[OverHat[R]])/9 + 88*Log[2]*Log[OverHat[R]])*Subscript[m, 1]^2*
   Subscript[m, 2]^3 + Pi^2*((11*Subscript[m, 1]^3*Subscript[m, 2]^2)/6 +
    (11*Subscript[m, 1]^2*Subscript[m, 2]^3)/6);

Subscript[P, 33] = (-5/2 + (3*Log[2])/4 + 3*Log[OverHat[R]])*
   Subscript[m, 1]^4*Subscript[m, 2] + (-71 + 12*Log[2] + 48*Log[OverHat[R]])*
   Subscript[m, 1]^3*Subscript[m, 2]^2 +
  (-71 + 12*Log[2] + 48*Log[OverHat[R]])*Subscript[m, 1]^2*
   Subscript[m, 2]^3 + (-5/2 + (3*Log[2])/4 + 3*Log[OverHat[R]])*
   Subscript[m, 1]*Subscript[m, 2]^4 +
  Pi^2*((15*Subscript[m, 1]^3*Subscript[m, 2]^2)/8 +
    (15*Subscript[m, 1]^2*Subscript[m, 2]^3)/8);

Subscript[P, 34] = (-23*Subscript[m, 1]^3*Subscript[m, 2]^2)/72 -
  (23*Subscript[m, 1]^2*Subscript[m, 2]^3)/72 +
  \[Epsilon]*((571/216 - (23*Log[2])/9 - (23*Log[OverHat[R]])/9)*
     Subscript[m, 1]^3*Subscript[m, 2]^2 +
    (571/216 - (23*Log[2])/9 - (23*Log[OverHat[R]])/9)*Subscript[m, 1]^2*
     Subscript[m, 2]^3);

Subscript[P, 35] = (127/54 - (272*Log[2])/9 + 8*Log[2]^2 + 32*Log[OverHat[R]]^2 -
    (544*Log[OverHat[R]])/9 + 32*Log[2]*Log[OverHat[R]])*Subscript[m, 1]^3*
   Subscript[m, 2]^2 + (127/54 - (272*Log[2])/9 + 8*Log[2]^2 + 32*Log[OverHat[R]]^2 -
    (544*Log[OverHat[R]])/9 + 32*Log[2]*Log[OverHat[R]])*Subscript[m, 1]^2*
   Subscript[m, 2]^3 +
  Pi^2*((107/192 + (15*Log[2])/8 + (15*Log[OverHat[R]])/8)*Subscript[m, 1]^3*
     Subscript[m, 2]^2 + (107/192 + (15*Log[2])/8 + (15*Log[OverHat[R]])/8)*
     Subscript[m, 1]^2*Subscript[m, 2]^3);

Subscript[P, 36] = (403979/4500 - (3643*Log[2])/75 - (64*Log[2]^2)/15 -
    (20*Log[OverHat[R]]^2)/3 - (3643*Log[OverHat[R]])/60 - (32*Log[2]*Log[OverHat[R]])/
     3)*Subscript[m, 1]^4*Subscript[m, 2]^2 +
  (3143957/13500 - (43444*Log[2])/225 + (416*Log[2]^2)/15 +
    (130*Log[OverHat[R]]^2)/3 - (10861*Log[OverHat[R]])/45 +
    (208*Log[2]*Log[OverHat[R]])/3)*Subscript[m, 1]^3*Subscript[m, 2]^3 +
  (403979/4500 - (3643*Log[2])/75 - (64*Log[2]^2)/15 - (20*Log[OverHat[R]]^2)/3 -
    (3643*Log[OverHat[R]])/60 - (32*Log[2]*Log[OverHat[R]])/3)*
   Subscript[m, 1]^2*Subscript[m, 2]^4 +
  Pi^2*(-(Subscript[m, 1]^4*Subscript[m, 2]^2)/6 +
    (13*Subscript[m, 1]^3*Subscript[m, 2]^3)/12 -
    (Subscript[m, 1]^2*Subscript[m, 2]^4)/6);

Subscript[P, 37] = (114925/768 + 62*Log[2] - (310*Log[OverHat[R]])/3)*
   Subscript[m, 1]^4*Subscript[m, 2]^2 +
  (6685/12 + (103*Log[2])/2 - (705*Log[OverHat[R]])/2)*Subscript[m, 1]^3*
   Subscript[m, 2]^3 + (114925/768 + 62*Log[2] - (310*Log[OverHat[R]])/3)*
   Subscript[m, 1]^2*Subscript[m, 2]^4 +
  (31/8 + (9*Log[2])/4 - (15*Log[OverHat[R]])/4)*Subscript[m, 1]*
   Subscript[m, 2]^5 + Pi^2*((105*Subscript[m, 1]^4*Subscript[m, 2]^2)/256 +
    (15*Subscript[m, 1]^3*Subscript[m, 2]^3)/2 +
    (105*Subscript[m, 1]^2*Subscript[m, 2]^4)/256) +
  Subscript[m, 2]*(Subscript[m, 1]^5)[31/8 + (9*Log[2])/4 -
     (15*Log[OverHat[R]])/4];

Subscript[P, 38] = (-3593*Subscript[m, 1]^4*Subscript[m, 2]^2)/144 -
  (8267*Subscript[m, 1]^3*Subscript[m, 2]^3)/144 -
  (3593*Subscript[m, 1]^2*Subscript[m, 2]^4)/144 +
  \[Epsilon]*((1021147/4320 - (17965*Log[2])/72 - (17965*Log[OverHat[R]])/72)*
     Subscript[m, 1]^4*Subscript[m, 2]^2 +
    (2566939/4320 - (41335*Log[2])/72 - (41335*Log[OverHat[R]])/72)*
     Subscript[m, 1]^3*Subscript[m, 2]^3 +
    (1021147/4320 - (17965*Log[2])/72 - (17965*Log[OverHat[R]])/72)*
     Subscript[m, 1]^2*Subscript[m, 2]^4);

Subscript[P, 39] = (17329/108 - (241*Log[2])/9 - 8*Log[2]^2 - 50*Log[OverHat[R]]^2 -
    (1205*Log[OverHat[R]])/18 - 40*Log[2]*Log[OverHat[R]])*Subscript[m, 1]^4*
   Subscript[m, 2]^2 + (-517/27 + (616*Log[2])/9 - 16*Log[2]^2 -
    100*Log[OverHat[R]]^2 + (1540*Log[OverHat[R]])/9 - 80*Log[2]*Log[OverHat[R]])*
   Subscript[m, 1]^3*Subscript[m, 2]^3 +
  (17329/108 - (241*Log[2])/9 - 8*Log[2]^2 - 50*Log[OverHat[R]]^2 -
    (1205*Log[OverHat[R]])/18 - 40*Log[2]*Log[OverHat[R]])*Subscript[m, 1]^2*
   Subscript[m, 2]^4 +
  Pi^2*((359/32 - (131*Log[2])/8 - (655*Log[OverHat[R]])/32)*
     Subscript[m, 1]^4*Subscript[m, 2]^2 +
    (-55/48 - (15*Log[2])/4 - (75*Log[OverHat[R]])/16)*Subscript[m, 1]^3*
     Subscript[m, 2]^3 + (359/32 - (131*Log[2])/8 - (655*Log[OverHat[R]])/32)*
     Subscript[m, 1]^2*Subscript[m, 2]^4);

Subscript[P, 40] = (1773637/9000 - (16993*Log[2])/50 + 18*Log[2]^2 +
    50*Log[OverHat[R]]^2 - (16993*Log[OverHat[R]])/30 + 60*Log[2]*Log[OverHat[R]])*
   Subscript[m, 1]^4*Subscript[m, 2]^2 +
  (493477/4500 - (3838*Log[2])/25 + 174*Log[2]^2 + (1450*Log[OverHat[R]]^2)/3 -
    (3838*Log[OverHat[R]])/15 + 580*Log[2]*Log[OverHat[R]])*Subscript[m, 1]^3*
   Subscript[m, 2]^3 + (1773637/9000 - (16993*Log[2])/50 + 18*Log[2]^2 +
    50*Log[OverHat[R]]^2 - (16993*Log[OverHat[R]])/30 + 60*Log[2]*Log[OverHat[R]])*
   Subscript[m, 1]^2*Subscript[m, 2]^4 +
  Pi^2*((-7983/320 + (525*Log[2])/16 + (525*Log[OverHat[R]])/16)*
     Subscript[m, 1]^4*Subscript[m, 2]^2 +
    (4163/240 - (355*Log[2])/8 - (355*Log[OverHat[R]])/8)*Subscript[m, 1]^3*
     Subscript[m, 2]^3 + (-7983/320 + (525*Log[2])/16 +
      (525*Log[OverHat[R]])/16)*Subscript[m, 1]^2*Subscript[m, 2]^4);

Subscript[P, 41] = (-1063/72 + 11*Log[2] + (44*Log[OverHat[R]])/3)*
   Subscript[m, 1]^3*Subscript[m, 2]^2 +
  (-1063/72 + 11*Log[2] + (44*Log[OverHat[R]])/3)*Subscript[m, 1]^2*
   Subscript[m, 2]^3 + \[Epsilon]*
   ((6211/108 - (1063*Log[2])/12 + 33*Log[2]^2 + (176*Log[OverHat[R]]^2)/3 -
      (1063*Log[OverHat[R]])/9 + 88*Log[2]*Log[OverHat[R]])*Subscript[m, 1]^3*
     Subscript[m, 2]^2 + (6211/108 - (1063*Log[2])/12 + 33*Log[2]^2 +
      (176*Log[OverHat[R]]^2)/3 - (1063*Log[OverHat[R]])/9 +
      88*Log[2]*Log[OverHat[R]])*Subscript[m, 1]^2*Subscript[m, 2]^3 +
    Pi^2*((11*Subscript[m, 1]^3*Subscript[m, 2]^2)/6 +
      (11*Subscript[m, 1]^2*Subscript[m, 2]^3)/6)) +
  (\[Epsilon]^(-1))((11*Subscript[m, 1]^3*Subscript[m, 2]^2)/6 +
    (11*Subscript[m, 1]^2*Subscript[m, 2]^3)/6);

Subscript[P, 42] = (3*Subscript[m, 1]^4*Subscript[m, 2])/8 +
  6*Subscript[m, 1]^3*Subscript[m, 2]^2 + 6*Subscript[m, 1]^2*
   Subscript[m, 2]^3 + (3*Subscript[m, 1]*Subscript[m, 2]^4)/8 +
  \[Epsilon]*((-5/2 + (3*Log[2])/4 + 3*Log[OverHat[R]])*Subscript[m, 1]^4*
     Subscript[m, 2] + (-71 + 12*Log[2] + 48*Log[OverHat[R]])*
     Subscript[m, 1]^3*Subscript[m, 2]^2 +
    (-71 + 12*Log[2] + 48*Log[OverHat[R]])*Subscript[m, 1]^2*
     Subscript[m, 2]^3 + (-5/2 + (3*Log[2])/4 + 3*Log[OverHat[R]])*
     Subscript[m, 1]*Subscript[m, 2]^4 +
    Pi^2*((15*Subscript[m, 1]^3*Subscript[m, 2]^2)/8 +
      (15*Subscript[m, 1]^2*Subscript[m, 2]^3)/8));

Subscript[P, 43] = (-68/9 + 4*Log[2] + 8*Log[OverHat[R]])*Subscript[m, 1]^3*
   Subscript[m, 2]^2 + (-68/9 + 4*Log[2] + 8*Log[OverHat[R]])*
   Subscript[m, 1]^2*Subscript[m, 2]^3 +
  Pi^2*((15*Subscript[m, 1]^3*Subscript[m, 2]^2)/64 +
    (15*Subscript[m, 1]^2*Subscript[m, 2]^3)/64) +
  \[Epsilon]*((127/54 - (272*Log[2])/9 + 8*Log[2]^2 + 32*Log[OverHat[R]]^2 -
      (544*Log[OverHat[R]])/9 + 32*Log[2]*Log[OverHat[R]])*Subscript[m, 1]^3*
     Subscript[m, 2]^2 + (127/54 - (272*Log[2])/9 + 8*Log[2]^2 +
      32*Log[OverHat[R]]^2 - (544*Log[OverHat[R]])/9 + 32*Log[2]*Log[OverHat[R]])*
     Subscript[m, 1]^2*Subscript[m, 2]^3 +
    Pi^2*((107/192 + (15*Log[2])/8 + (15*Log[OverHat[R]])/8)*
       Subscript[m, 1]^3*Subscript[m, 2]^2 +
      (107/192 + (15*Log[2])/8 + (15*Log[OverHat[R]])/8)*Subscript[m, 1]^2*
       Subscript[m, 2]^3)) + (\[Epsilon]^(-1))(
   Subscript[m, 1]^3*Subscript[m, 2]^2 + Subscript[m, 1]^2*Subscript[m, 2]^3);

Subscript[P, 44] = (-3643/600 - (16*Log[2])/15 - (4*Log[OverHat[R]])/3)*
   Subscript[m, 1]^4*Subscript[m, 2]^2 +
  (-10861/450 + (104*Log[2])/15 + (26*Log[OverHat[R]])/3)*Subscript[m, 1]^3*
   Subscript[m, 2]^3 + (-3643/600 - (16*Log[2])/15 - (4*Log[OverHat[R]])/3)*
   Subscript[m, 1]^2*Subscript[m, 2]^4 +
  \[Epsilon]*((403979/4500 - (3643*Log[2])/75 - (64*Log[2]^2)/15 -
      (20*Log[OverHat[R]]^2)/3 - (3643*Log[OverHat[R]])/60 -
      (32*Log[2]*Log[OverHat[R]])/3)*Subscript[m, 1]^4*Subscript[m, 2]^2 +
    (3143957/13500 - (43444*Log[2])/225 + (416*Log[2]^2)/15 +
      (130*Log[OverHat[R]]^2)/3 - (10861*Log[OverHat[R]])/45 +
      (208*Log[2]*Log[OverHat[R]])/3)*Subscript[m, 1]^3*Subscript[m, 2]^3 +
    (403979/4500 - (3643*Log[2])/75 - (64*Log[2]^2)/15 - (20*Log[OverHat[R]]^2)/3 -
      (3643*Log[OverHat[R]])/60 - (32*Log[2]*Log[OverHat[R]])/3)*
     Subscript[m, 1]^2*Subscript[m, 2]^4 +
    Pi^2*(-(Subscript[m, 1]^4*Subscript[m, 2]^2)/6 +
      (13*Subscript[m, 1]^3*Subscript[m, 2]^3)/12 -
      (Subscript[m, 1]^2*Subscript[m, 2]^4)/6)) +
  (\[Epsilon]^(-1))((-2*Subscript[m, 1]^4*Subscript[m, 2]^2)/15 +
    (13*Subscript[m, 1]^3*Subscript[m, 2]^3)/15 -
    (2*Subscript[m, 1]^2*Subscript[m, 2]^4)/15);

Subscript[P, 45] = (-3*Subscript[m, 1]^5*Subscript[m, 2])/8 -
  (31*Subscript[m, 1]^4*Subscript[m, 2]^2)/3 -
  (141*Subscript[m, 1]^3*Subscript[m, 2]^3)/4 -
  (31*Subscript[m, 1]^2*Subscript[m, 2]^4)/3 -
  (3*Subscript[m, 1]*Subscript[m, 2]^5)/8 +
  \[Epsilon]*((114925/768 + 62*Log[2] - (310*Log[OverHat[R]])/3)*
     Subscript[m, 1]^4*Subscript[m, 2]^2 +
    (6685/12 + (103*Log[2])/2 - (705*Log[OverHat[R]])/2)*Subscript[m, 1]^3*
     Subscript[m, 2]^3 + (114925/768 + 62*Log[2] - (310*Log[OverHat[R]])/3)*
     Subscript[m, 1]^2*Subscript[m, 2]^4 +
    (31/8 + (9*Log[2])/4 - (15*Log[OverHat[R]])/4)*Subscript[m, 1]*
     Subscript[m, 2]^5 + Pi^2*((105*Subscript[m, 1]^4*Subscript[m, 2]^2)/
       256 + (15*Subscript[m, 1]^3*Subscript[m, 2]^3)/2 +
      (105*Subscript[m, 1]^2*Subscript[m, 2]^4)/256) +
    Subscript[m, 2]*(Subscript[m, 1]^5)(31/8 + (9*Log[2])/4 -
       (15*Log[OverHat[R]])/4));

Subscript[P, 46] = (-241/36 - 4*Log[2] - 10*Log[OverHat[R]])*
   Subscript[m, 1]^4*Subscript[m, 2]^2 +
  (154/9 - 8*Log[2] - 20*Log[OverHat[R]])*Subscript[m, 1]^3*
   Subscript[m, 2]^3 + (-241/36 - 4*Log[2] - 10*Log[OverHat[R]])*
   Subscript[m, 1]^2*Subscript[m, 2]^4 +
  Pi^2*((-131*Subscript[m, 1]^4*Subscript[m, 2]^2)/64 -
    (15*Subscript[m, 1]^3*Subscript[m, 2]^3)/32 -
    (131*Subscript[m, 1]^2*Subscript[m, 2]^4)/64) +
  \[Epsilon]*((17329/108 - (241*Log[2])/9 - 8*Log[2]^2 - 50*Log[OverHat[R]]^2 -
      (1205*Log[OverHat[R]])/18 - 40*Log[2]*Log[OverHat[R]])*
     Subscript[m, 1]^4*Subscript[m, 2]^2 +
    (-517/27 + (616*Log[2])/9 - 16*Log[2]^2 - 100*Log[OverHat[R]]^2 +
      (1540*Log[OverHat[R]])/9 - 80*Log[2]*Log[OverHat[R]])*Subscript[m, 1]^3*
     Subscript[m, 2]^3 + (17329/108 - (241*Log[2])/9 - 8*Log[2]^2 -
      50*Log[OverHat[R]]^2 - (1205*Log[OverHat[R]])/18 - 40*Log[2]*Log[OverHat[R]])*
     Subscript[m, 1]^2*Subscript[m, 2]^4 +
    Pi^2*((359/32 - (131*Log[2])/8 - (655*Log[OverHat[R]])/32)*
       Subscript[m, 1]^4*Subscript[m, 2]^2 +
      (-55/48 - (15*Log[2])/4 - (75*Log[OverHat[R]])/16)*Subscript[m, 1]^3*
       Subscript[m, 2]^3 + (359/32 - (131*Log[2])/8 - (655*Log[OverHat[R]])/
         32)*Subscript[m, 1]^2*Subscript[m, 2]^4)) +
  (\[Epsilon]^(-1))(-(Subscript[m, 1]^4*Subscript[m, 2]^2) -
    2*Subscript[m, 1]^3*Subscript[m, 2]^3 - Subscript[m, 1]^2*
     Subscript[m, 2]^4);

Subscript[P, 47] = (-16993/300 + 6*Log[2] + 10*Log[OverHat[R]])*
   Subscript[m, 1]^4*Subscript[m, 2]^2 +
  (-1919/75 + 58*Log[2] + (290*Log[OverHat[R]])/3)*Subscript[m, 1]^3*
   Subscript[m, 2]^3 + (-16993/300 + 6*Log[2] + 10*Log[OverHat[R]])*
   Subscript[m, 1]^2*Subscript[m, 2]^4 +
  Pi^2*((105*Subscript[m, 1]^4*Subscript[m, 2]^2)/32 -
    (71*Subscript[m, 1]^3*Subscript[m, 2]^3)/16 +
    (105*Subscript[m, 1]^2*Subscript[m, 2]^4)/32) +
  \[Epsilon]*((1773637/9000 - (16993*Log[2])/50 + 18*Log[2]^2 + 50*Log[OverHat[R]]^2 -
      (16993*Log[OverHat[R]])/30 + 60*Log[2]*Log[OverHat[R]])*
     Subscript[m, 1]^4*Subscript[m, 2]^2 +
    (493477/4500 - (3838*Log[2])/25 + 174*Log[2]^2 + (1450*Log[OverHat[R]]^2)/3 -
      (3838*Log[OverHat[R]])/15 + 580*Log[2]*Log[OverHat[R]])*
     Subscript[m, 1]^3*Subscript[m, 2]^3 +
    (1773637/9000 - (16993*Log[2])/50 + 18*Log[2]^2 + 50*Log[OverHat[R]]^2 -
      (16993*Log[OverHat[R]])/30 + 60*Log[2]*Log[OverHat[R]])*
     Subscript[m, 1]^2*Subscript[m, 2]^4 +
    Pi^2*((-7983/320 + (525*Log[2])/16 + (525*Log[OverHat[R]])/16)*
       Subscript[m, 1]^4*Subscript[m, 2]^2 +
      (4163/240 - (355*Log[2])/8 - (355*Log[OverHat[R]])/8)*Subscript[m, 1]^3*
       Subscript[m, 2]^3 + (-7983/320 + (525*Log[2])/16 +
        (525*Log[OverHat[R]])/16)*Subscript[m, 1]^2*Subscript[m, 2]^4)) +
  (\[Epsilon]^(-1))(Subscript[m, 1]^4*Subscript[m, 2]^2 +
    (29*Subscript[m, 1]^3*Subscript[m, 2]^3)/3 +
    Subscript[m, 1]^2*Subscript[m, 2]^4);

Subscript[P, 48] = (623*(n . Subscript[p, 1])^2)/24 +
  (9*n . Subscript[p, 1]*n . Subscript[p, 2])/2 +
  (63*Subscript[p, 1] . Subscript[p, 2])/2 - (1927*Subscript[p, 1]^2)/36;

Subscript[P, 49] = (-27*(n . Subscript[p, 1])^2)/2 -
  (189*Subscript[p, 1]^2)/4;

Subscript[P, 50] = (1481*(n . Subscript[p, 1])^2)/30 - 10*Subscript[p, 1]^2;

Subscript[P, 51] = (443*(n . Subscript[p, 1])^2)/10 -
  (281*n . Subscript[p, 1]*n . Subscript[p, 2])/3 +
  (169*Subscript[p, 1] . Subscript[p, 2])/10 - (359*Subscript[p, 1]^2)/60;

Subscript[P, 52] = (7*Subscript[p, 1] . Subscript[p, 2])/2 -
  2*Subscript[p, 1]^2;

Subscript[P, 53] = -(n . Subscript[p, 1])^2/2 - (7*Subscript[p, 1]^2)/4;

Subscript[P, 54] = (-3*(n . Subscript[p, 1])^2)/2 - (5*Subscript[p, 1]^2)/4;

Subscript[P, 55] = 3*(n . Subscript[p, 1])^2 -
  (11*n . Subscript[p, 1]*n . Subscript[p, 2])/2 +
  (11*Subscript[p, 1] . Subscript[p, 2])/6 - Subscript[p, 1]^2;

Subscript[P, 56] = (-9*(n . Subscript[p, 1])^2)/4 - (15*Subscript[p, 1]^2)/16;

Subscript[P, 57] = (21*(n . Subscript[p, 1])^2)/8 - (7*Subscript[p, 1]^2)/8;

Subscript[P, 58] = (-947*(n . Subscript[p, 1])^2)/96 +
  (39*Subscript[p, 1]^2)/32;

Subscript[P, 59] = (46*n . Subscript[p, 1]*n . Subscript[p, 2])/3 -
  (23*Subscript[p, 1] . Subscript[p, 2])/6 + 2*Subscript[p, 1]^2;

Subscript[P, 60] = (-845*(n . Subscript[p, 1])^2)/64 +
  (487*Subscript[p, 1]^2)/128;

Subscript[P, 61] = (-2363*(n . Subscript[p, 1])^2)/96 +
  (1655*n . Subscript[p, 1]*n . Subscript[p, 2])/48 -
  (49*Subscript[p, 1] . Subscript[p, 2])/8 + (157*Subscript[p, 1]^2)/32;

Subscript[P, 62] = (-217*(n . Subscript[p, 1])^2)/6 +
  (33*n . Subscript[p, 1]*n . Subscript[p, 2])/2 -
  (11*Subscript[p, 1] . Subscript[p, 2])/2 + (65*Subscript[p, 1]^2)/12;

Subscript[P, 63] = (-1911*(n . Subscript[p, 1])^2)/128 +
  (427*n . Subscript[p, 1]*n . Subscript[p, 2])/16 -
  (155*Subscript[p, 1] . Subscript[p, 2])/16 + (87*Subscript[p, 1]^2)/16;

Subscript[P, 64] = (-3*n . Subscript[p, 1]*n . Subscript[p, 2])/2 -
  (21*Subscript[p, 1] . Subscript[p, 2])/2 + 7*Subscript[p, 1]^2;

Subscript[P, 65] = 3*(n . Subscript[p, 1])^2 + (21*Subscript[p, 1]^2)/2;

Subscript[P, 66] = 13*(n . Subscript[p, 1])^2 + (109*Subscript[p, 1]^2)/8;

Subscript[P, 67] = (-75*(n . Subscript[p, 1])^2)/8 -
  (23*n . Subscript[p, 1]*n . Subscript[p, 2])/4 -
  (91*Subscript[p, 1] . Subscript[p, 2])/4 + (731*Subscript[p, 1]^2)/24;

Subscript[P, 68] = (-1034923*(n . Subscript[p, 1])^2)/2880 -
  (27*n . Subscript[p, 1]*n . Subscript[p, 2])/2 -
  (189*Subscript[p, 1] . Subscript[p, 2])/2 + (17233*Subscript[p, 1]^2)/64;

Subscript[P, 69] = (-5085*(n . Subscript[p, 1])^3*n . Subscript[p, 2])/256 +
  (1497*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/256 +
  (2223*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/256 -
  (223*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/256;

Subscript[P, 70] =
 -(n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/4 +
  (Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/4;

Subscript[P, 71] = 72*(n . Subscript[p, 1])^2 -
  81*(n . Subscript[p, 1])^2*Log[2] - 108*(n . Subscript[p, 1])^2*
   Log[OverHat[R]] - 99*Subscript[p, 1]^2 - (567*Log[2]*Subscript[p, 1]^2)/
   2 - 378*Log[OverHat[R]]*Subscript[p, 1]^2;

Subscript[P, 72] = (-13399*(n . Subscript[p, 1])^2)/72 -
  (21*n . Subscript[p, 1]*n . Subscript[p, 2])/2 +
  (51*Subscript[p, 1] . Subscript[p, 2])/2 +
  (623*(n . Subscript[p, 1])^2*Log[2])/4 + 27*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[2] + 189*Subscript[p, 1] . Subscript[p, 2]*
   Log[2] + (623*(n . Subscript[p, 1])^2*Log[OverHat[R]])/4 +
  27*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]] +
  189*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] +
  (4537*Subscript[p, 1]^2)/216 - (1927*Log[2]*Subscript[p, 1]^2)/6 -
  (1927*Log[OverHat[R]]*Subscript[p, 1]^2)/6;

Subscript[P, 73] = (-27*Subscript[p, 1]^2)/2 - 81*Log[2]*Subscript[p, 1]^2 -
  81*Log[OverHat[R]]*Subscript[p, 1]^2;

Subscript[P, 74] = (-159413*(n . Subscript[p, 1])^2)/600 +
  (69*n . Subscript[p, 1]*n . Subscript[p, 2])/2 +
  105*Subscript[p, 1] . Subscript[p, 2] +
  (1481*(n . Subscript[p, 1])^2*Log[2])/5 +
  (5924*(n . Subscript[p, 1])^2*Log[OverHat[R]])/15 -
  (9301*Subscript[p, 1]^2)/48 - 60*Log[2]*Subscript[p, 1]^2 -
  80*Log[OverHat[R]]*Subscript[p, 1]^2;

Subscript[P, 75] = (n . Subscript[p, 1])^2 - 2*n . Subscript[p, 1]*
   n . Subscript[p, 2] + 5*Subscript[p, 1] . Subscript[p, 2] +
  7*Subscript[p, 1] . Subscript[p, 2]*Log[2] +
  14*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] -
  2*Subscript[p, 1]^2 - 4*Log[2]*Subscript[p, 1]^2 -
  8*Log[OverHat[R]]*Subscript[p, 1]^2;

Subscript[P, 76] = (17*(n . Subscript[p, 1])^2)/2 -
  3*(n . Subscript[p, 1])^2*Log[2] - 9*(n . Subscript[p, 1])^2*
   Log[OverHat[R]] - (29*Subscript[p, 1]^2)/12 -
  (5*Log[2]*Subscript[p, 1]^2)/2 - (15*Log[OverHat[R]]*Subscript[p, 1]^2)/2;

Subscript[P, 77] = 15*(n . Subscript[p, 1])^2 -
  (9*(n . Subscript[p, 1])^2*Log[2])/2 - 18*(n . Subscript[p, 1])^2*
   Log[OverHat[R]] + Subscript[p, 1]^2/4 - (15*Log[2]*Subscript[p, 1]^2)/8 -
  (15*Log[OverHat[R]]*Subscript[p, 1]^2)/2;

Subscript[P, 78] = 3*(n . Subscript[p, 1])^2 -
  (n . Subscript[p, 1])^2*Log[2] - 2*(n . Subscript[p, 1])^2*
   Log[OverHat[R]] - (5*Subscript[p, 1]^2)/2 - (7*Log[2]*Subscript[p, 1]^2)/
   2 - 7*Log[OverHat[R]]*Subscript[p, 1]^2;

Subscript[P, 79] = (-160*(n . Subscript[p, 1])^2)/3 +
  (515*n . Subscript[p, 1]*n . Subscript[p, 2])/12 -
  (239*Subscript[p, 1] . Subscript[p, 2])/36 + 6*(n . Subscript[p, 1])^2*
   Log[2] - 11*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2] +
  (11*Subscript[p, 1] . Subscript[p, 2]*Log[2])/3 +
  18*(n . Subscript[p, 1])^2*Log[OverHat[R]] -
  33*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]] +
  11*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] +
  (154*Subscript[p, 1]^2)/9 - 2*Log[2]*Subscript[p, 1]^2 -
  6*Log[OverHat[R]]*Subscript[p, 1]^2;

Subscript[P, 80] = (-4393*(n . Subscript[p, 1])^2)/128 -
  (33*n . Subscript[p, 1]*n . Subscript[p, 2])/8 +
  (11*Subscript[p, 1] . Subscript[p, 2])/8 +
  (63*(n . Subscript[p, 1])^2*Log[2])/4 +
  (63*(n . Subscript[p, 1])^2*Log[OverHat[R]])/4 +
  (2737*Subscript[p, 1]^2)/384 - (21*Log[2]*Subscript[p, 1]^2)/4 -
  (21*Log[OverHat[R]]*Subscript[p, 1]^2)/4;

Subscript[P, 81] = -Subscript[p, 1]^2/2 - 3*Log[2]*Subscript[p, 1]^2 -
  3*Log[OverHat[R]]*Subscript[p, 1]^2;

Subscript[P, 82] = (19429*(n . Subscript[p, 1])^2)/192 +
  (46*n . Subscript[p, 1]*n . Subscript[p, 2])/3 -
  (23*Subscript[p, 1] . Subscript[p, 2])/6 -
  (3353*(n . Subscript[p, 1])^2*Log[2])/48 -
  (947*(n . Subscript[p, 1])^2*Log[OverHat[R]])/12 -
  (209*Subscript[p, 1]^2)/64 + (117*Log[2]*Subscript[p, 1]^2)/16 +
  (39*Log[OverHat[R]]*Subscript[p, 1]^2)/4;

Subscript[P, 83] = (-167*(n . Subscript[p, 1])^2)/9 -
  (817*n . Subscript[p, 1]*n . Subscript[p, 2])/18 +
  (227*Subscript[p, 1] . Subscript[p, 2])/36 +
  (92*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/3 -
  (23*Subscript[p, 1] . Subscript[p, 2]*Log[2])/3 +
  (368*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/3 -
  (92*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/3 -
  (97*Subscript[p, 1]^2)/36 + 4*Log[2]*Subscript[p, 1]^2 +
  16*Log[OverHat[R]]*Subscript[p, 1]^2;

Subscript[P, 84] = 3*Subscript[p, 1]^2 + 18*Log[2]*Subscript[p, 1]^2 +
  18*Log[OverHat[R]]*Subscript[p, 1]^2;

Subscript[P, 85] = 4*n . Subscript[p, 1]*n . Subscript[p, 2] -
  5*Subscript[p, 1] . Subscript[p, 2] - 6*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[2] - 42*Subscript[p, 1] . Subscript[p, 2]*Log[2] -
  6*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]] -
  42*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] -
  (3*Subscript[p, 1]^2)/4 + 28*Log[2]*Subscript[p, 1]^2 +
  28*Log[OverHat[R]]*Subscript[p, 1]^2;

Subscript[P, 86] = (27221*(n . Subscript[p, 1])^2)/160 +
  (33*n . Subscript[p, 1]*n . Subscript[p, 2])/2 -
  (11*Subscript[p, 1] . Subscript[p, 2])/2 -
  (845*(n . Subscript[p, 1])^2*Log[2])/8 -
  (845*(n . Subscript[p, 1])^2*Log[OverHat[R]])/8 -
  (2809*Subscript[p, 1]^2)/128 + (487*Log[2]*Subscript[p, 1]^2)/16 +
  (487*Log[OverHat[R]]*Subscript[p, 1]^2)/16;

Subscript[P, 87] = (460421*(n . Subscript[p, 1])^2)/900 -
  140*n . Subscript[p, 1]*n . Subscript[p, 2] -
  (35*Subscript[p, 1] . Subscript[p, 2])/12 -
  (434*(n . Subscript[p, 1])^2*Log[2])/3 + 66*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[2] - 22*Subscript[p, 1] . Subscript[p, 2]*Log[2] -
  (868*(n . Subscript[p, 1])^2*Log[OverHat[R]])/3 +
  132*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]] -
  44*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] +
  (1973*Subscript[p, 1]^2)/180 + (65*Log[2]*Subscript[p, 1]^2)/3 +
  (130*Log[OverHat[R]]*Subscript[p, 1]^2)/3;

Subscript[P, 88] = -17*(n . Subscript[p, 1])^2 +
  12*(n . Subscript[p, 1])^2*Log[2] + 18*(n . Subscript[p, 1])^2*
   Log[OverHat[R]] + (37*Subscript[p, 1]^2)/2 + 42*Log[2]*Subscript[p, 1]^2 +
  63*Log[OverHat[R]]*Subscript[p, 1]^2;

Subscript[P, 89] = -70*(n . Subscript[p, 1])^2 +
  52*(n . Subscript[p, 1])^2*Log[2] + 104*(n . Subscript[p, 1])^2*
   Log[OverHat[R]] + (69*Subscript[p, 1]^2)/2 +
  (109*Log[2]*Subscript[p, 1]^2)/2 + 109*Log[OverHat[R]]*Subscript[p, 1]^2;

Subscript[P, 90] = (1067*(n . Subscript[p, 1])^2)/24 +
  (135*n . Subscript[p, 1]*n . Subscript[p, 2])/4 -
  (151*Subscript[p, 1] . Subscript[p, 2])/4 -
  (75*(n . Subscript[p, 1])^2*Log[2])/2 - 23*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[2] - 91*Subscript[p, 1] . Subscript[p, 2]*Log[2] -
  (225*(n . Subscript[p, 1])^2*Log[OverHat[R]])/4 -
  (69*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/2 -
  (273*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/2 +
  (599*Subscript[p, 1]^2)/72 + (731*Log[2]*Subscript[p, 1]^2)/6 +
  (731*Log[OverHat[R]]*Subscript[p, 1]^2)/4;

Subscript[P, 91] = 54*Subscript[p, 1]^2 + 324*Log[2]*Subscript[p, 1]^2 +
  324*Log[OverHat[R]]*Subscript[p, 1]^2;

Subscript[P, 92] = (103387993*(n . Subscript[p, 1])^2)/43200 +
  27*n . Subscript[p, 1]*n . Subscript[p, 2] -
  108*Subscript[p, 1] . Subscript[p, 2] -
  (1034923*(n . Subscript[p, 1])^2*Log[2])/360 -
  108*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2] -
  756*Subscript[p, 1] . Subscript[p, 2]*Log[2] -
  (1034923*(n . Subscript[p, 1])^2*Log[OverHat[R]])/360 -
  108*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]] -
  756*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] -
  (33457*Subscript[p, 1]^2)/576 + (17233*Log[2]*Subscript[p, 1]^2)/8 +
  (17233*Log[OverHat[R]]*Subscript[p, 1]^2)/8;

Subscript[P, 93] = (3*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1]^2)/4 - (Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2)/4 - (n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^2)/2 + (Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^2)/2 - (n . Subscript[p, 1]*n . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^2)/2 +
  (Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^2)/2;

Subscript[P, 94] = (1391413*(n . Subscript[p, 1])^2)/1500 -
  173*n . Subscript[p, 1]*n . Subscript[p, 2] +
  206*Subscript[p, 1] . Subscript[p, 2] -
  (159413*(n . Subscript[p, 1])^2*Log[2])/100 +
  207*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2] +
  630*Subscript[p, 1] . Subscript[p, 2]*Log[2] +
  (4443*(n . Subscript[p, 1])^2*Log[2]^2)/5 +
  (23696*(n . Subscript[p, 1])^2*Log[OverHat[R]]^2)/15 -
  (159413*(n . Subscript[p, 1])^2*Log[OverHat[R]])/75 +
  276*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]] +
  840*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] +
  (11848*(n . Subscript[p, 1])^2*Log[2]*Log[OverHat[R]])/5 -
  (25507*Subscript[p, 1]^2)/90 - (9301*Log[2]*Subscript[p, 1]^2)/8 -
  180*Log[2]^2*Subscript[p, 1]^2 - 320*Log[OverHat[R]]^2*Subscript[p, 1]^2 -
  (9301*Log[OverHat[R]]*Subscript[p, 1]^2)/6 - 480*Log[2]*Log[OverHat[R]]*
   Subscript[p, 1]^2;

Subscript[P, 95] = (7265*(n . Subscript[p, 1])^2)/18 -
  (5125*n . Subscript[p, 1]*n . Subscript[p, 2])/36 +
  (2683*Subscript[p, 1] . Subscript[p, 2])/108 -
  (320*(n . Subscript[p, 1])^2*Log[2])/3 +
  (515*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/6 -
  (239*Subscript[p, 1] . Subscript[p, 2]*Log[2])/18 +
  6*(n . Subscript[p, 1])^2*Log[2]^2 - 11*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[2]^2 + (11*Subscript[p, 1] . Subscript[p, 2]*
    Log[2]^2)/3 + 54*(n . Subscript[p, 1])^2*Log[OverHat[R]]^2 -
  99*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2 +
  33*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2 -
  320*(n . Subscript[p, 1])^2*Log[OverHat[R]] +
  (515*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/2 -
  (239*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/6 +
  36*(n . Subscript[p, 1])^2*Log[2]*Log[OverHat[R]] -
  66*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Log[OverHat[R]] +
  22*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]] -
  (3977*Subscript[p, 1]^2)/54 + (308*Log[2]*Subscript[p, 1]^2)/9 -
  2*Log[2]^2*Subscript[p, 1]^2 - 18*Log[OverHat[R]]^2*Subscript[p, 1]^2 +
  (308*Log[OverHat[R]]*Subscript[p, 1]^2)/3 - 12*Log[2]*Log[OverHat[R]]*
   Subscript[p, 1]^2;

Subscript[P, 96] = (950*(n . Subscript[p, 1])^2)/27 -
  16*z3*(n . Subscript[p, 1])^2 +
  (7372*n . Subscript[p, 1]*n . Subscript[p, 2])/27 -
  (1732*Subscript[p, 1] . Subscript[p, 2])/27 -
  (334*(n . Subscript[p, 1])^2*Log[2])/9 -
  (817*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/9 +
  (227*Subscript[p, 1] . Subscript[p, 2]*Log[2])/18 +
  (92*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]^2)/3 -
  (23*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2)/3 +
  (1472*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2)/3 -
  (368*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2)/3 -
  (1336*(n . Subscript[p, 1])^2*Log[OverHat[R]])/9 -
  (3268*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/9 +
  (454*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/9 +
  (736*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Log[OverHat[R]])/3 -
  (184*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]])/3 +
  (1157*Subscript[p, 1]^2)/54 - (97*Log[2]*Subscript[p, 1]^2)/18 +
  4*Log[2]^2*Subscript[p, 1]^2 + 64*Log[OverHat[R]]^2*Subscript[p, 1]^2 -
  (194*Log[OverHat[R]]*Subscript[p, 1]^2)/9 + 32*Log[2]*Log[OverHat[R]]*
   Subscript[p, 1]^2;

Subscript[P, 97] = (-834773*(n . Subscript[p, 1])^2)/250 +
  487*n . Subscript[p, 1]*n . Subscript[p, 2] -
  (1106*Subscript[p, 1] . Subscript[p, 2])/9 +
  (460421*(n . Subscript[p, 1])^2*Log[2])/225 -
  560*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2] -
  (35*Subscript[p, 1] . Subscript[p, 2]*Log[2])/3 -
  (868*(n . Subscript[p, 1])^2*Log[2]^2)/3 + 132*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[2]^2 - 44*Subscript[p, 1] . Subscript[p, 2]*
   Log[2]^2 - (3472*(n . Subscript[p, 1])^2*Log[OverHat[R]]^2)/3 +
  528*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2 -
  176*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2 +
  (920842*(n . Subscript[p, 1])^2*Log[OverHat[R]])/225 -
  1120*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]] -
  (70*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/3 -
  (3472*(n . Subscript[p, 1])^2*Log[2]*Log[OverHat[R]])/3 +
  528*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Log[OverHat[R]] -
  176*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]] -
  (14513*Subscript[p, 1]^2)/900 + (1973*Log[2]*Subscript[p, 1]^2)/45 +
  (130*Log[2]^2*Subscript[p, 1]^2)/3 + (520*Log[OverHat[R]]^2*Subscript[p, 1]^2)/3 +
  (3946*Log[OverHat[R]]*Subscript[p, 1]^2)/45 +
  (520*Log[2]*Log[OverHat[R]]*Subscript[p, 1]^2)/3;

Subscript[P, 98] = (8587*(n . Subscript[p, 1])^4)/96 -
  (59531*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/480 -
  (3*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/2 +
  (195*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/2 -
  (74581*Subscript[p, 1]^4)/1440;

Subscript[P, 99] = -((n . Subscript[p, 1])^2*Subscript[p, 1]^2)/4 -
  (71*Subscript[p, 1]^4)/16;

Subscript[P, 100] = (11*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/2 -
  (11*Subscript[p, 1]^4)/6;

Subscript[P, 101] = (33*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/8 -
  (11*Subscript[p, 1]^4)/8;

Subscript[P, 102] = ((n . Subscript[p, 1])^2*Subscript[p, 1]^2)/4 -
  (17*Subscript[p, 1]^4)/16;

Subscript[P, 103] = (25*(n . Subscript[p, 1])^4)/6 -
  3*(n . Subscript[p, 1])^2*Subscript[p, 1]^2 +
  (n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/2 +
  (31*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/4 -
  Subscript[p, 1]^4;

Subscript[P, 104] = (4395*(n . Subscript[p, 1])^4)/1024 -
  (2955*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/512 +
  (1091*Subscript[p, 1]^4)/1024;

Subscript[P, 105] = (-11*(n . Subscript[p, 1])^4)/6 -
  3*(n . Subscript[p, 1])^2*Subscript[p, 1]^2 +
  (5*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/4 -
  (37*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/4 +
  (67*Subscript[p, 1]^4)/16;

Subscript[P, 106] = 20*(n . Subscript[p, 1])^4 -
  33*(n . Subscript[p, 1])^2*Subscript[p, 1]^2 +
  (11*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/4 -
  (11*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/12 +
  7*Subscript[p, 1]^4;

Subscript[P, 107] = -((n . Subscript[p, 1])^2*Subscript[p, 1]^2) +
  (79*Subscript[p, 1]^4)/4;

Subscript[P, 108] = (-1225*(n . Subscript[p, 1])^4)/12 +
  ((n . Subscript[p, 1])^3*n . Subscript[p, 2])/4 -
  (9*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/4 +
  (681*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/16 -
  (53*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/8 -
  (901*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/8 +
  (17869*Subscript[p, 1]^4)/240;

Subscript[P, 109] = (3*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1]^4)/16 - (3*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^4)/16;

Subscript[P, 110] = (-229229*(n . Subscript[p, 1])^4)/360 +
  (8587*(n . Subscript[p, 1])^4*Log[2])/16 +
  (8587*(n . Subscript[p, 1])^4*Log[OverHat[R]])/16 +
  (6686411*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/7200 -
  (n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/2 +
  (71*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/2 -
  (59531*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2)/80 -
  9*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2 +
  585*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2 -
  (59531*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/80 -
  9*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 1]^2 + 585*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 1]^2 - (2612279*Subscript[p, 1]^4)/21600 -
  (74581*Log[2]*Subscript[p, 1]^4)/240 -
  (74581*Log[OverHat[R]]*Subscript[p, 1]^4)/240;

Subscript[P, 111] = (15*Subscript[p, 1]^4)/4 -
  (135*Log[2]*Subscript[p, 1]^4)/2 - (135*Log[OverHat[R]]*Subscript[p, 1]^4)/2;

Subscript[P, 112] = (7*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/4 -
  ((n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2)/2 -
  (3*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/2 -
  (119*Subscript[p, 1]^4)/48 - (71*Log[2]*Subscript[p, 1]^4)/8 -
  (213*Log[OverHat[R]]*Subscript[p, 1]^4)/8;

Subscript[P, 113] = (-3*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/2 +
  ((n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2)/2 +
  (n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2 +
  (9*Subscript[p, 1]^4)/8 - (17*Log[2]*Subscript[p, 1]^4)/8 -
  (17*Log[OverHat[R]]*Subscript[p, 1]^4)/4;

Subscript[P, 114] = (-383*(n . Subscript[p, 1])^4)/18 +
  (25*(n . Subscript[p, 1])^4*Log[2])/3 +
  (50*(n . Subscript[p, 1])^4*Log[OverHat[R]])/3 +
  (103*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/6 -
  2*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2 +
  (Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/2 -
  6*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2 +
  n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2 +
  (31*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/2 -
  12*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2 +
  2*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 1]^2 + 31*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 1]^2 - (5*Subscript[p, 1]^4)/3 - 2*Log[2]*Subscript[p, 1]^4 -
  4*Log[OverHat[R]]*Subscript[p, 1]^4;

Subscript[P, 115] = (-5*Subscript[p, 1]^4)/2 - 3*Log[2]*Subscript[p, 1]^4 -
  3*Log[OverHat[R]]*Subscript[p, 1]^4;

Subscript[P, 116] = (3*Subscript[p, 1]^4)/8 + (5*Log[2]*Subscript[p, 1]^4)/
   4 + (5*Log[OverHat[R]]*Subscript[p, 1]^4)/4;

Subscript[P, 117] = (-60959*(n . Subscript[p, 1])^4)/1024 +
  (13185*(n . Subscript[p, 1])^4*Log[2])/512 +
  (13185*(n . Subscript[p, 1])^4*Log[OverHat[R]])/512 +
  (200021*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/2560 +
  (33*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/16 -
  (11*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/16 -
  (8865*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2)/256 -
  (8865*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/256 -
  (197737*Subscript[p, 1]^4)/15360 + (3273*Log[2]*Subscript[p, 1]^4)/512 +
  (3273*Log[OverHat[R]]*Subscript[p, 1]^4)/512;

Subscript[P, 118] = (22*(n . Subscript[p, 1])^4)/3 -
  (22*(n . Subscript[p, 1])^4*Log[2])/3 -
  (22*(n . Subscript[p, 1])^4*Log[OverHat[R]])/3 -
  (47*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/8 -
  3*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2 +
  (Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/2 -
  12*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2 +
  5*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2 -
  37*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2 -
  12*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2 +
  5*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 1]^2 - 37*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 1]^2 + 3*Subscript[p, 1]^4 + (67*Log[2]*Subscript[p, 1]^4)/
   4 + (67*Log[OverHat[R]]*Subscript[p, 1]^4)/4;

Subscript[P, 119] = (-589*(n . Subscript[p, 1])^4)/3 +
  2*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2] +
  40*(n . Subscript[p, 1])^4*Log[2] + 120*(n . Subscript[p, 1])^4*
   Log[OverHat[R]] + (124717*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/300 -
  (431*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/24 +
  (1787*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/72 -
  66*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2 +
  (11*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/2 -
  (11*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/6 -
  198*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2 +
  (33*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 1]^2)/2 - (11*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^2)/2 - (95977*Subscript[p, 1]^4)/900 +
  14*Log[2]*Subscript[p, 1]^4 + 42*Log[OverHat[R]]*Subscript[p, 1]^4;

Subscript[P, 120] = 5*(n . Subscript[p, 1])^2*Subscript[p, 1]^2 -
  4*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2 -
  6*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2 +
  (3*Subscript[p, 1]^4)/4 + 79*Log[2]*Subscript[p, 1]^4 +
  (237*Log[OverHat[R]]*Subscript[p, 1]^4)/2;

Subscript[P, 121] = (227459*(n . Subscript[p, 1])^4)/360 -
  (9*(n . Subscript[p, 1])^3*n . Subscript[p, 2])/4 +
  (55*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/4 -
  (1225*(n . Subscript[p, 1])^4*Log[2])/3 + (n . Subscript[p, 1])^3*
   n . Subscript[p, 2]*Log[2] - 9*(n . Subscript[p, 1])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[2] -
  (1225*(n . Subscript[p, 1])^4*Log[OverHat[R]])/2 +
  (3*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[OverHat[R]])/2 -
  (27*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]])/2 - (115213*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/
   240 + (229*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/8 -
  (433*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/8 +
  (681*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2)/4 -
  (53*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/2 -
  (901*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/2 +
  (2043*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/8 -
  (159*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 1]^2)/4 - (2703*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^2)/4 + (82931*Subscript[p, 1]^4)/3600 +
  (17869*Log[2]*Subscript[p, 1]^4)/60 +
  (17869*Log[OverHat[R]]*Subscript[p, 1]^4)/40;

Subscript[P, 122] = (-9*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1]^4)/16 + (3*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^4)/16 + (3*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^4)/8 - (3*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^4)/8 + (3*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^4)/8 -
  (3*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^4)/8;

Subscript[P, 123] = (51962*(n . Subscript[p, 1])^4)/45 -
  12*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2] -
  (1178*(n . Subscript[p, 1])^4*Log[2])/3 + 4*(n . Subscript[p, 1])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[2] + 40*(n . Subscript[p, 1])^4*
   Log[2]^2 + 360*(n . Subscript[p, 1])^4*Log[OverHat[R]]^2 -
  1178*(n . Subscript[p, 1])^4*Log[OverHat[R]] +
  12*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
   Log[OverHat[R]] + 240*(n . Subscript[p, 1])^4*Log[2]*Log[OverHat[R]] -
  (9661049*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/4500 +
  (3649*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/72 +
  (1025*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/216 +
  (124717*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2)/150 -
  (431*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/12 +
  (1787*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/36 -
  66*(n . Subscript[p, 1])^2*Log[2]^2*Subscript[p, 1]^2 +
  (11*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]^2*Subscript[p, 1]^2)/2 -
  (11*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2*Subscript[p, 1]^2)/6 -
  594*(n . Subscript[p, 1])^2*Log[OverHat[R]]^2*Subscript[p, 1]^2 +
  (99*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2*Subscript[p, 1]^2)/2 -
  (33*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2*Subscript[p, 1]^2)/2 +
  (124717*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/50 -
  (431*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 1]^2)/4 + (1787*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^2)/12 - 396*(n . Subscript[p, 1])^2*
   Log[2]*Log[OverHat[R]]*Subscript[p, 1]^2 + 33*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[2]*Log[OverHat[R]]*Subscript[p, 1]^2 -
  11*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]]*
   Subscript[p, 1]^2 + (5015099*Subscript[p, 1]^4)/13500 -
  (95977*Log[2]*Subscript[p, 1]^4)/450 + 14*Log[2]^2*Subscript[p, 1]^4 +
  126*Log[OverHat[R]]^2*Subscript[p, 1]^4 - (95977*Log[OverHat[R]]*Subscript[p, 1]^4)/
   150 + 84*Log[2]*Log[OverHat[R]]*Subscript[p, 1]^4;

Subscript[P, 124] = (31*(n . Subscript[p, 1])^6)/5 -
  (40*(n . Subscript[p, 1])^4*Subscript[p, 1]^2)/3 +
  8*(n . Subscript[p, 1])^2*Subscript[p, 1]^4 -
  (3*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^4)/8 +
  (3*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^4)/16 -
  (3*Subscript[p, 1]^6)/4;

Subscript[P, 125] = (-3*(n . Subscript[p, 1])^2*Subscript[p, 1]^4)/16 +
  (9*Subscript[p, 1]^6)/32;

Subscript[P, 126] = (-101*(n . Subscript[p, 1])^6)/32 +
  (827*(n . Subscript[p, 1])^4*Subscript[p, 1]^2)/64 -
  (275*(n . Subscript[p, 1])^2*Subscript[p, 1]^4)/16 -
  (21*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^4)/16 +
  (21*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^4)/16 +
  (247*Subscript[p, 1]^6)/64;

Subscript[P, 127] = (-5*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1]^6)/32 + (5*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^6)/32;

Subscript[P, 128] = (-3466*(n . Subscript[p, 1])^6)/75 +
  (62*(n . Subscript[p, 1])^6*Log[2])/5 +
  (124*(n . Subscript[p, 1])^6*Log[OverHat[R]])/5 +
  (3749*(n . Subscript[p, 1])^4*Subscript[p, 1]^2)/45 -
  (80*(n . Subscript[p, 1])^4*Log[2]*Subscript[p, 1]^2)/3 -
  (160*(n . Subscript[p, 1])^4*Log[OverHat[R]]*Subscript[p, 1]^2)/3 -
  (2719*(n . Subscript[p, 1])^2*Subscript[p, 1]^4)/60 +
  (3*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^4)/2 -
  (3*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^4)/8 +
  16*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^4 -
  (3*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^4)/4 +
  (3*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^4)/8 +
  32*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^4 -
  (3*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 1]^4)/2 + (3*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^4)/4 + (319*Subscript[p, 1]^6)/60 -
  (3*Log[2]*Subscript[p, 1]^6)/2 - 3*Log[OverHat[R]]*Subscript[p, 1]^6;

Subscript[P, 129] = (-5*Subscript[p, 1]^6)/16 -
  (7*Log[2]*Subscript[p, 1]^6)/8 - (7*Log[OverHat[R]]*Subscript[p, 1]^6)/8;

Subscript[P, 130] = (9*(n . Subscript[p, 1])^2*Subscript[p, 1]^4)/8 -
  (3*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^4)/8 -
  (3*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^4)/4 -
  (13*Subscript[p, 1]^6)/16 + (9*Log[2]*Subscript[p, 1]^6)/16 +
  (9*Log[OverHat[R]]*Subscript[p, 1]^6)/8;

Subscript[P, 131] = (21*Subscript[p, 1]^6)/8 +
  (23*Log[2]*Subscript[p, 1]^6)/4 + (23*Log[OverHat[R]]*Subscript[p, 1]^6)/4;

Subscript[P, 132] = (1357*(n . Subscript[p, 1])^6)/96 -
  (101*(n . Subscript[p, 1])^6*Log[2])/8 -
  (101*(n . Subscript[p, 1])^6*Log[OverHat[R]])/8 -
  (36767*(n . Subscript[p, 1])^4*Subscript[p, 1]^2)/576 +
  (827*(n . Subscript[p, 1])^4*Log[2]*Subscript[p, 1]^2)/16 +
  (827*(n . Subscript[p, 1])^4*Log[OverHat[R]]*Subscript[p, 1]^2)/16 +
  (2287*(n . Subscript[p, 1])^2*Subscript[p, 1]^4)/32 +
  3*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^4 -
  (3*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^4)/8 -
  (275*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^4)/4 -
  (21*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^4)/4 +
  (21*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^4)/4 -
  (275*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^4)/4 -
  (21*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 1]^4)/4 + (21*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^4)/4 - (1649*Subscript[p, 1]^6)/192 +
  (247*Log[2]*Subscript[p, 1]^6)/16 + (247*Log[OverHat[R]]*Subscript[p, 1]^6)/
   16;

Subscript[P, 133] = (15*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1]^6)/32 - (5*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^6)/32 - (5*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^6)/16 + (5*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^6)/16 - (5*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^6)/16 +
  (5*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^6)/16;

Subscript[P, 134] = (35*Subscript[p, 1]^8)/128 +
  (45*Log[2]*Subscript[p, 1]^8)/64 + (45*Log[OverHat[R]]*Subscript[p, 1]^8)/64;

Subscript[P, 135] = (-344911*(n . Subscript[p, 1])^2)/1800 +
  (16781*n . Subscript[p, 1]*n . Subscript[p, 2])/36 -
  (317*(n . Subscript[p, 2])^2)/16 +
  (10926*Subscript[p, 1] . Subscript[p, 2])/25 +
  (1329*(n . Subscript[p, 1])^2*Log[2])/5 - 562*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[2] + (507*Subscript[p, 1] . Subscript[p, 2]*
    Log[2])/5 + (1772*(n . Subscript[p, 1])^2*Log[OverHat[R]])/5 -
  (2248*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/3 +
  (676*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/5 -
  (225361*Subscript[p, 1]^2)/900 - (359*Log[2]*Subscript[p, 1]^2)/10 -
  (718*Log[OverHat[R]]*Subscript[p, 1]^2)/15 - (931*Subscript[p, 2]^2)/16;

Subscript[P, 136] = (9*n . Subscript[p, 1]*n . Subscript[p, 2])/2 +
  (623*(n . Subscript[p, 2])^2)/24 + (63*Subscript[p, 1] . Subscript[p, 2])/
   2 - (1927*Subscript[p, 2]^2)/36;

Subscript[P, 137] = (-27*(n . Subscript[p, 2])^2)/2 -
  (189*Subscript[p, 2]^2)/4;

Subscript[P, 138] = (-45*(n . Subscript[p, 1])^2)/8 -
  (647*n . Subscript[p, 1]*n . Subscript[p, 2])/12 -
  (45*(n . Subscript[p, 2])^2)/8 + (3917*Subscript[p, 1] . Subscript[p, 2])/
   36 - (147*Subscript[p, 1]^2)/8 - (147*Subscript[p, 2]^2)/8;

Subscript[P, 139] = (1481*(n . Subscript[p, 2])^2)/30 - 10*Subscript[p, 2]^2;

Subscript[P, 140] = (-281*n . Subscript[p, 1]*n . Subscript[p, 2])/3 +
  (443*(n . Subscript[p, 2])^2)/10 + (169*Subscript[p, 1] . Subscript[p, 2])/
   10 - (359*Subscript[p, 2]^2)/60;

Subscript[P, 141] = (7*Subscript[p, 1] . Subscript[p, 2])/2 -
  2*Subscript[p, 2]^2;

Subscript[P, 142] = (11*(n . Subscript[p, 1])^2)/2 -
  6*n . Subscript[p, 1]*n . Subscript[p, 2] + (11*(n . Subscript[p, 2])^2)/
   2 + 2*Subscript[p, 1] . Subscript[p, 2] - (11*Subscript[p, 1]^2)/6 -
  (11*Subscript[p, 2]^2)/6;

Subscript[P, 143] = -(n . Subscript[p, 2])^2/2 - (7*Subscript[p, 2]^2)/4;

Subscript[P, 144] = (33*(n . Subscript[p, 1])^2)/8 +
  (4483*n . Subscript[p, 1]*n . Subscript[p, 2])/64 +
  (33*(n . Subscript[p, 2])^2)/8 - (2647*Subscript[p, 1] . Subscript[p, 2])/
   192 - (63*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/2 +
  (21*Subscript[p, 1] . Subscript[p, 2]*Log[2])/2 -
  (63*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/2 +
  (21*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/2 -
  (11*Subscript[p, 1]^2)/8 - (11*Subscript[p, 2]^2)/8;

Subscript[P, 145] = (-3*(n . Subscript[p, 2])^2)/2 - (5*Subscript[p, 2]^2)/4;

Subscript[P, 146] = (-11*n . Subscript[p, 1]*n . Subscript[p, 2])/2 +
  3*(n . Subscript[p, 2])^2 + (11*Subscript[p, 1] . Subscript[p, 2])/6 -
  Subscript[p, 2]^2;

Subscript[P, 147] = (-9*(n . Subscript[p, 2])^2)/4 -
  (15*Subscript[p, 2]^2)/16;

Subscript[P, 148] = (21*(n . Subscript[p, 2])^2)/8 - (7*Subscript[p, 2]^2)/8;

Subscript[P, 149] = (-46*(n . Subscript[p, 1])^2)/3 -
  (22*n . Subscript[p, 1]*n . Subscript[p, 2])/3 +
  (22*(n . Subscript[p, 2])^2)/3 - (13*Subscript[p, 1] . Subscript[p, 2])/6 +
  (23*Subscript[p, 1]^2)/6 + Subscript[p, 2]^2/6;

Subscript[P, 150] = (-947*(n . Subscript[p, 2])^2)/96 +
  (39*Subscript[p, 2]^2)/32;

Subscript[P, 151] = (46*n . Subscript[p, 1]*n . Subscript[p, 2])/3 -
  (23*Subscript[p, 1] . Subscript[p, 2])/6 + 2*Subscript[p, 2]^2;

Subscript[P, 152] = (-845*(n . Subscript[p, 2])^2)/64 +
  (487*Subscript[p, 2]^2)/128;

Subscript[P, 153] = (22*(n . Subscript[p, 1])^2)/3 -
  (22*n . Subscript[p, 1]*n . Subscript[p, 2])/3 -
  (46*(n . Subscript[p, 2])^2)/3 - (13*Subscript[p, 1] . Subscript[p, 2])/6 +
  Subscript[p, 1]^2/6 + (23*Subscript[p, 2]^2)/6;

Subscript[P, 154] = (9495*(n . Subscript[p, 1])^2)/64 -
  (24317*n . Subscript[p, 1]*n . Subscript[p, 2])/96 -
  (46*(n . Subscript[p, 2])^2)/3 + (961*Subscript[p, 1] . Subscript[p, 2])/
   96 - (7601*(n . Subscript[p, 1])^2*Log[2])/48 +
  (5477*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/24 -
  (147*Subscript[p, 1] . Subscript[p, 2]*Log[2])/4 -
  (2363*(n . Subscript[p, 1])^2*Log[OverHat[R]])/12 +
  (1655*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/6 -
  49*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] -
  (1475*Subscript[p, 1]^2)/192 + (471*Log[2]*Subscript[p, 1]^2)/16 +
  (157*Log[OverHat[R]]*Subscript[p, 1]^2)/4 + (23*Subscript[p, 2]^2)/6;

Subscript[P, 155] = (1655*n . Subscript[p, 1]*n . Subscript[p, 2])/48 -
  (2363*(n . Subscript[p, 2])^2)/96 - (49*Subscript[p, 1] . Subscript[p, 2])/
   8 + (157*Subscript[p, 2]^2)/32;

Subscript[P, 156] = (-307*(n . Subscript[p, 1])^2)/9 +
  (1222*n . Subscript[p, 1]*n . Subscript[p, 2])/15 -
  (3287*(n . Subscript[p, 2])^2)/180 -
  (997*Subscript[p, 1] . Subscript[p, 2])/45 + (187*Subscript[p, 1]^2)/36 +
  (226*Subscript[p, 2]^2)/45;

Subscript[P, 157] = (9514*(n . Subscript[p, 1])^2)/45 -
  (35489*n . Subscript[p, 1]*n . Subscript[p, 2])/96 -
  (3287*(n . Subscript[p, 2])^2)/180 +
  (43289*Subscript[p, 1] . Subscript[p, 2])/720 -
  (1911*(n . Subscript[p, 1])^2*Log[2])/16 +
  (427*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/2 -
  (155*Subscript[p, 1] . Subscript[p, 2]*Log[2])/2 -
  (1911*(n . Subscript[p, 1])^2*Log[OverHat[R]])/16 +
  (427*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/2 -
  (155*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/2 -
  (222947*Subscript[p, 1]^2)/5760 + (87*Log[2]*Subscript[p, 1]^2)/2 +
  (87*Log[OverHat[R]]*Subscript[p, 1]^2)/2 + (226*Subscript[p, 2]^2)/45;

Subscript[P, 158] = (-3287*(n . Subscript[p, 1])^2)/180 +
  (1222*n . Subscript[p, 1]*n . Subscript[p, 2])/15 -
  (307*(n . Subscript[p, 2])^2)/9 - (997*Subscript[p, 1] . Subscript[p, 2])/
   45 + (226*Subscript[p, 1]^2)/45 + (187*Subscript[p, 2]^2)/36;

Subscript[P, 159] = (33*n . Subscript[p, 1]*n . Subscript[p, 2])/2 -
  (217*(n . Subscript[p, 2])^2)/6 - (11*Subscript[p, 1] . Subscript[p, 2])/
   2 + (65*Subscript[p, 2]^2)/12;

Subscript[P, 160] = (427*n . Subscript[p, 1]*n . Subscript[p, 2])/16 -
  (1911*(n . Subscript[p, 2])^2)/128 -
  (155*Subscript[p, 1] . Subscript[p, 2])/16 + (87*Subscript[p, 2]^2)/16;

Subscript[P, 161] = (-3*n . Subscript[p, 1]*n . Subscript[p, 2])/2 -
  (21*Subscript[p, 1] . Subscript[p, 2])/2 + 7*Subscript[p, 2]^2;

Subscript[P, 162] = 3*(n . Subscript[p, 2])^2 + (21*Subscript[p, 2]^2)/2;

Subscript[P, 163] = 13*(n . Subscript[p, 2])^2 + (109*Subscript[p, 2]^2)/8;

Subscript[P, 164] = (33*(n . Subscript[p, 1])^2)/8 +
  6*n . Subscript[p, 1]*n . Subscript[p, 2] + (33*(n . Subscript[p, 2])^2)/
   8 - 59*Subscript[p, 1] . Subscript[p, 2] + (341*Subscript[p, 1]^2)/24 +
  (341*Subscript[p, 2]^2)/24;

Subscript[P, 165] = (-23*n . Subscript[p, 1]*n . Subscript[p, 2])/4 -
  (75*(n . Subscript[p, 2])^2)/8 - (91*Subscript[p, 1] . Subscript[p, 2])/4 +
  (731*Subscript[p, 2]^2)/24;

Subscript[P, 166] = (-1104433*(n . Subscript[p, 1])^2)/2880 +
  (1099603*n . Subscript[p, 1]*n . Subscript[p, 2])/1440 +
  (135*(n . Subscript[p, 2])^2)/8 - (56485*Subscript[p, 1] . Subscript[p, 2])/
   96 + (171787*Subscript[p, 1]^2)/576 + (441*Subscript[p, 2]^2)/8;

Subscript[P, 167] = (-27*n . Subscript[p, 1]*n . Subscript[p, 2])/2 -
  (1034923*(n . Subscript[p, 2])^2)/2880 -
  (189*Subscript[p, 1] . Subscript[p, 2])/2 + (17233*Subscript[p, 2]^2)/64;

Subscript[P, 168] = (135*(n . Subscript[p, 1])^2)/8 +
  (1099603*n . Subscript[p, 1]*n . Subscript[p, 2])/1440 -
  (1104433*(n . Subscript[p, 2])^2)/2880 -
  (56485*Subscript[p, 1] . Subscript[p, 2])/96 + (441*Subscript[p, 1]^2)/8 +
  (171787*Subscript[p, 2]^2)/576;

Subscript[P, 169] = (-5085*n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/
   256 + (1497*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2])/
   256 + (2223*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/
   256 - (223*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/256;

Subscript[P, 170] =
 -(n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/4 +
  (Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/4;

Subscript[P, 171] = (6869033*(n . Subscript[p, 1])^2)/13500 -
  (40837*n . Subscript[p, 1]*n . Subscript[p, 2])/27 +
  (373*(n . Subscript[p, 2])^2)/4 +
  (410209*Subscript[p, 1] . Subscript[p, 2])/1000 -
  (344911*(n . Subscript[p, 1])^2*Log[2])/300 +
  (16781*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/6 -
  (951*(n . Subscript[p, 2])^2*Log[2])/8 +
  (65556*Subscript[p, 1] . Subscript[p, 2]*Log[2])/25 +
  (3987*(n . Subscript[p, 1])^2*Log[2]^2)/5 - 1686*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[2]^2 + (1521*Subscript[p, 1] . Subscript[p, 2]*
    Log[2]^2)/5 + (7088*(n . Subscript[p, 1])^2*Log[OverHat[R]]^2)/5 -
  (8992*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2)/3 +
  (2704*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2)/5 -
  (344911*(n . Subscript[p, 1])^2*Log[OverHat[R]])/225 +
  (33562*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/9 -
  (317*(n . Subscript[p, 2])^2*Log[OverHat[R]])/2 +
  (87408*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/25 +
  (10632*(n . Subscript[p, 1])^2*Log[2]*Log[OverHat[R]])/5 -
  4496*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Log[OverHat[R]] +
  (4056*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]])/5 -
  (658417*Subscript[p, 1]^2)/6750 - (225361*Log[2]*Subscript[p, 1]^2)/150 -
  (1077*Log[2]^2*Subscript[p, 1]^2)/10 - (2872*Log[OverHat[R]]^2*Subscript[p, 1]^2)/
   15 - (450722*Log[OverHat[R]]*Subscript[p, 1]^2)/225 -
  (1436*Log[2]*Log[OverHat[R]]*Subscript[p, 1]^2)/5 -
  (427*Subscript[p, 2]^2)/4 - (2793*Log[2]*Subscript[p, 2]^2)/8 -
  (931*Log[OverHat[R]]*Subscript[p, 2]^2)/2;

Subscript[P, 172] = 72*(n . Subscript[p, 2])^2 -
  81*(n . Subscript[p, 2])^2*Log[2] - 108*(n . Subscript[p, 2])^2*
   Log[OverHat[R]] - 99*Subscript[p, 2]^2 - (567*Log[2]*Subscript[p, 2]^2)/
   2 - 378*Log[OverHat[R]]*Subscript[p, 2]^2;

Subscript[P, 173] = (-21*n . Subscript[p, 1]*n . Subscript[p, 2])/2 -
  (13399*(n . Subscript[p, 2])^2)/72 + (51*Subscript[p, 1] . Subscript[p, 2])/
   2 + 27*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2] +
  (623*(n . Subscript[p, 2])^2*Log[2])/4 +
  189*Subscript[p, 1] . Subscript[p, 2]*Log[2] +
  27*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]] +
  (623*(n . Subscript[p, 2])^2*Log[OverHat[R]])/4 +
  189*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] +
  (4537*Subscript[p, 2]^2)/216 - (1927*Log[2]*Subscript[p, 2]^2)/6 -
  (1927*Log[OverHat[R]]*Subscript[p, 2]^2)/6;

Subscript[P, 174] = (123*(n . Subscript[p, 1])^2)/8 +
  (27689*n . Subscript[p, 1]*n . Subscript[p, 2])/72 +
  (123*(n . Subscript[p, 2])^2)/8 - (10937*Subscript[p, 1] . Subscript[p, 2])/
   216 - (135*(n . Subscript[p, 1])^2*Log[2])/4 -
  (647*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/2 -
  (135*(n . Subscript[p, 2])^2*Log[2])/4 +
  (3917*Subscript[p, 1] . Subscript[p, 2]*Log[2])/6 -
  (135*(n . Subscript[p, 1])^2*Log[OverHat[R]])/4 -
  (647*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/2 -
  (135*(n . Subscript[p, 2])^2*Log[OverHat[R]])/4 +
  (3917*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/6 -
  (91*Subscript[p, 1]^2)/8 - (441*Log[2]*Subscript[p, 1]^2)/4 -
  (441*Log[OverHat[R]]*Subscript[p, 1]^2)/4 - (91*Subscript[p, 2]^2)/8 -
  (441*Log[2]*Subscript[p, 2]^2)/4 - (441*Log[OverHat[R]]*Subscript[p, 2]^2)/4;

Subscript[P, 175] = (-27*Subscript[p, 2]^2)/2 -
  81*Log[2]*Subscript[p, 2]^2 - 81*Log[OverHat[R]]*Subscript[p, 2]^2;

Subscript[P, 176] = (69*n . Subscript[p, 1]*n . Subscript[p, 2])/2 -
  (159413*(n . Subscript[p, 2])^2)/600 +
  105*Subscript[p, 1] . Subscript[p, 2] +
  (1481*(n . Subscript[p, 2])^2*Log[2])/5 +
  (5924*(n . Subscript[p, 2])^2*Log[OverHat[R]])/15 -
  (9301*Subscript[p, 2]^2)/48 - 60*Log[2]*Subscript[p, 2]^2 -
  80*Log[OverHat[R]]*Subscript[p, 2]^2;

Subscript[P, 177] = (-317*(n . Subscript[p, 1])^2)/16 +
  (16781*n . Subscript[p, 1]*n . Subscript[p, 2])/36 -
  (344911*(n . Subscript[p, 2])^2)/1800 +
  (10926*Subscript[p, 1] . Subscript[p, 2])/25 -
  562*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2] +
  (1329*(n . Subscript[p, 2])^2*Log[2])/5 +
  (507*Subscript[p, 1] . Subscript[p, 2]*Log[2])/5 -
  (2248*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/3 +
  (1772*(n . Subscript[p, 2])^2*Log[OverHat[R]])/5 +
  (676*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/5 -
  (931*Subscript[p, 1]^2)/16 - (225361*Subscript[p, 2]^2)/900 -
  (359*Log[2]*Subscript[p, 2]^2)/10 - (718*Log[OverHat[R]]*Subscript[p, 2]^2)/
   15;

Subscript[P, 178] = (-122*(n . Subscript[p, 1])^2)/3 +
  (667*n . Subscript[p, 1]*n . Subscript[p, 2])/6 -
  (122*(n . Subscript[p, 2])^2)/3 - (589*Subscript[p, 1] . Subscript[p, 2])/
   18 + 11*(n . Subscript[p, 1])^2*Log[2] - 12*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[2] + 11*(n . Subscript[p, 2])^2*Log[2] +
  4*Subscript[p, 1] . Subscript[p, 2]*Log[2] + 33*(n . Subscript[p, 1])^2*
   Log[OverHat[R]] - 36*n . Subscript[p, 1]*n . Subscript[p, 2]*
   Log[OverHat[R]] + 33*(n . Subscript[p, 2])^2*Log[OverHat[R]] +
  12*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] +
  (293*Subscript[p, 1]^2)/36 - (11*Log[2]*Subscript[p, 1]^2)/3 -
  11*Log[OverHat[R]]*Subscript[p, 1]^2 + (293*Subscript[p, 2]^2)/36 -
  (11*Log[2]*Subscript[p, 2]^2)/3 - 11*Log[OverHat[R]]*Subscript[p, 2]^2;

Subscript[P, 179] = -2*n . Subscript[p, 1]*n . Subscript[p, 2] +
  (n . Subscript[p, 2])^2 + 5*Subscript[p, 1] . Subscript[p, 2] +
  7*Subscript[p, 1] . Subscript[p, 2]*Log[2] +
  14*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] -
  2*Subscript[p, 2]^2 - 4*Log[2]*Subscript[p, 2]^2 -
  8*Log[OverHat[R]]*Subscript[p, 2]^2;

Subscript[P, 180] = (17*(n . Subscript[p, 2])^2)/2 -
  3*(n . Subscript[p, 2])^2*Log[2] - 9*(n . Subscript[p, 2])^2*
   Log[OverHat[R]] - (29*Subscript[p, 2]^2)/12 -
  (5*Log[2]*Subscript[p, 2]^2)/2 - (15*Log[OverHat[R]]*Subscript[p, 2]^2)/2;

Subscript[P, 181] = 15*(n . Subscript[p, 2])^2 -
  (9*(n . Subscript[p, 2])^2*Log[2])/2 - 18*(n . Subscript[p, 2])^2*
   Log[OverHat[R]] + Subscript[p, 2]^2/4 - (15*Log[2]*Subscript[p, 2]^2)/8 -
  (15*Log[OverHat[R]]*Subscript[p, 2]^2)/2;

Subscript[P, 182] = 3*(n . Subscript[p, 2])^2 -
  (n . Subscript[p, 2])^2*Log[2] - 2*(n . Subscript[p, 2])^2*
   Log[OverHat[R]] - (5*Subscript[p, 2]^2)/2 - (7*Log[2]*Subscript[p, 2]^2)/
   2 - 7*Log[OverHat[R]]*Subscript[p, 2]^2;

Subscript[P, 183] = (515*n . Subscript[p, 1]*n . Subscript[p, 2])/12 -
  (160*(n . Subscript[p, 2])^2)/3 - (239*Subscript[p, 1] . Subscript[p, 2])/
   36 - 11*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2] +
  6*(n . Subscript[p, 2])^2*Log[2] +
  (11*Subscript[p, 1] . Subscript[p, 2]*Log[2])/3 -
  33*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]] +
  18*(n . Subscript[p, 2])^2*Log[OverHat[R]] +
  11*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] +
  (154*Subscript[p, 2]^2)/9 - 2*Log[2]*Subscript[p, 2]^2 -
  6*Log[OverHat[R]]*Subscript[p, 2]^2;

Subscript[P, 184] = (-33*n . Subscript[p, 1]*n . Subscript[p, 2])/8 -
  (4393*(n . Subscript[p, 2])^2)/128 + (11*Subscript[p, 1] . Subscript[p, 2])/
   8 + (63*(n . Subscript[p, 2])^2*Log[2])/4 +
  (63*(n . Subscript[p, 2])^2*Log[OverHat[R]])/4 +
  (2737*Subscript[p, 2]^2)/384 - (21*Log[2]*Subscript[p, 2]^2)/4 -
  (21*Log[OverHat[R]]*Subscript[p, 2]^2)/4;

Subscript[P, 185] = -Subscript[p, 2]^2/2 - 3*Log[2]*Subscript[p, 2]^2 -
  3*Log[OverHat[R]]*Subscript[p, 2]^2;

Subscript[P, 186] = (422*(n . Subscript[p, 1])^2)/9 -
  (1409*n . Subscript[p, 1]*n . Subscript[p, 2])/9 +
  (1468*(n . Subscript[p, 2])^2)/9 + (1853*Subscript[p, 1] . Subscript[p, 2])/
   36 - (92*(n . Subscript[p, 1])^2*Log[2])/3 -
  (44*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/3 +
  (44*(n . Subscript[p, 2])^2*Log[2])/3 -
  (13*Subscript[p, 1] . Subscript[p, 2]*Log[2])/3 -
  (368*(n . Subscript[p, 1])^2*Log[OverHat[R]])/3 -
  (176*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/3 +
  (176*(n . Subscript[p, 2])^2*Log[OverHat[R]])/3 -
  (52*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/3 -
  (50*Subscript[p, 1]^2)/9 + (23*Log[2]*Subscript[p, 1]^2)/3 +
  (92*Log[OverHat[R]]*Subscript[p, 1]^2)/3 - (466*Subscript[p, 2]^2)/9 +
  (Log[2]*Subscript[p, 2]^2)/3 + (4*Log[OverHat[R]]*Subscript[p, 2]^2)/3;

Subscript[P, 187] = (46*n . Subscript[p, 1]*n . Subscript[p, 2])/3 +
  (19429*(n . Subscript[p, 2])^2)/192 -
  (23*Subscript[p, 1] . Subscript[p, 2])/6 -
  (3353*(n . Subscript[p, 2])^2*Log[2])/48 -
  (947*(n . Subscript[p, 2])^2*Log[OverHat[R]])/12 -
  (209*Subscript[p, 2]^2)/64 + (117*Log[2]*Subscript[p, 2]^2)/16 +
  (39*Log[OverHat[R]]*Subscript[p, 2]^2)/4;

Subscript[P, 188] = (-817*n . Subscript[p, 1]*n . Subscript[p, 2])/18 -
  (167*(n . Subscript[p, 2])^2)/9 + (227*Subscript[p, 1] . Subscript[p, 2])/
   36 + (92*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/3 -
  (23*Subscript[p, 1] . Subscript[p, 2]*Log[2])/3 +
  (368*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/3 -
  (92*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/3 -
  (97*Subscript[p, 2]^2)/36 + 4*Log[2]*Subscript[p, 2]^2 +
  16*Log[OverHat[R]]*Subscript[p, 2]^2;

Subscript[P, 189] = 3*Subscript[p, 2]^2 + 18*Log[2]*Subscript[p, 2]^2 +
  18*Log[OverHat[R]]*Subscript[p, 2]^2;

Subscript[P, 190] = 4*n . Subscript[p, 1]*n . Subscript[p, 2] -
  5*Subscript[p, 1] . Subscript[p, 2] - 6*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[2] - 42*Subscript[p, 1] . Subscript[p, 2]*Log[2] -
  6*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]] -
  42*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] -
  (3*Subscript[p, 2]^2)/4 + 28*Log[2]*Subscript[p, 2]^2 +
  28*Log[OverHat[R]]*Subscript[p, 2]^2;

Subscript[P, 191] = (33*n . Subscript[p, 1]*n . Subscript[p, 2])/2 +
  (27221*(n . Subscript[p, 2])^2)/160 -
  (11*Subscript[p, 1] . Subscript[p, 2])/2 -
  (845*(n . Subscript[p, 2])^2*Log[2])/8 -
  (845*(n . Subscript[p, 2])^2*Log[OverHat[R]])/8 -
  (2809*Subscript[p, 2]^2)/128 + (487*Log[2]*Subscript[p, 2]^2)/16 +
  (487*Log[OverHat[R]]*Subscript[p, 2]^2)/16;

Subscript[P, 192] = (1468*(n . Subscript[p, 1])^2)/9 -
  (1409*n . Subscript[p, 1]*n . Subscript[p, 2])/9 +
  (422*(n . Subscript[p, 2])^2)/9 + (1853*Subscript[p, 1] . Subscript[p, 2])/
   36 + (44*(n . Subscript[p, 1])^2*Log[2])/3 -
  (44*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/3 -
  (92*(n . Subscript[p, 2])^2*Log[2])/3 -
  (13*Subscript[p, 1] . Subscript[p, 2]*Log[2])/3 +
  (176*(n . Subscript[p, 1])^2*Log[OverHat[R]])/3 -
  (176*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/3 -
  (368*(n . Subscript[p, 2])^2*Log[OverHat[R]])/3 -
  (52*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/3 -
  (466*Subscript[p, 1]^2)/9 + (Log[2]*Subscript[p, 1]^2)/3 +
  (4*Log[OverHat[R]]*Subscript[p, 1]^2)/3 - (50*Subscript[p, 2]^2)/9 +
  (23*Log[2]*Subscript[p, 2]^2)/3 + (92*Log[OverHat[R]]*Subscript[p, 2]^2)/3;

Subscript[P, 193] = (-46*(n . Subscript[p, 1])^2)/3 -
  (24317*n . Subscript[p, 1]*n . Subscript[p, 2])/96 +
  (9495*(n . Subscript[p, 2])^2)/64 + (961*Subscript[p, 1] . Subscript[p, 2])/
   96 + (5477*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/24 -
  (7601*(n . Subscript[p, 2])^2*Log[2])/48 -
  (147*Subscript[p, 1] . Subscript[p, 2]*Log[2])/4 +
  (1655*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/6 -
  (2363*(n . Subscript[p, 2])^2*Log[OverHat[R]])/12 -
  49*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] +
  (23*Subscript[p, 1]^2)/6 - (1475*Subscript[p, 2]^2)/192 +
  (471*Log[2]*Subscript[p, 2]^2)/16 + (157*Log[OverHat[R]]*Subscript[p, 2]^2)/
   4;

Subscript[P, 194] = (68638*(n . Subscript[p, 1])^2)/135 -
  (235621*n . Subscript[p, 1]*n . Subscript[p, 2])/225 +
  (348199*(n . Subscript[p, 2])^2)/2700 +
  (31603*Subscript[p, 1] . Subscript[p, 2])/540 -
  (1228*(n . Subscript[p, 1])^2*Log[2])/9 +
  (4888*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/15 -
  (3287*(n . Subscript[p, 2])^2*Log[2])/45 -
  (3988*Subscript[p, 1] . Subscript[p, 2]*Log[2])/45 -
  (2456*(n . Subscript[p, 1])^2*Log[OverHat[R]])/9 +
  (9776*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/15 -
  (6574*(n . Subscript[p, 2])^2*Log[OverHat[R]])/45 -
  (7976*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/45 -
  (11501*Subscript[p, 1]^2)/675 + (187*Log[2]*Subscript[p, 1]^2)/9 +
  (374*Log[OverHat[R]]*Subscript[p, 1]^2)/9 - (4823*Subscript[p, 2]^2)/2700 +
  (904*Log[2]*Subscript[p, 2]^2)/45 +
  (1808*Log[OverHat[R]]*Subscript[p, 2]^2)/45;

Subscript[P, 195] = (348199*(n . Subscript[p, 1])^2)/2700 -
  (235621*n . Subscript[p, 1]*n . Subscript[p, 2])/225 +
  (68638*(n . Subscript[p, 2])^2)/135 +
  (31603*Subscript[p, 1] . Subscript[p, 2])/540 -
  (3287*(n . Subscript[p, 1])^2*Log[2])/45 +
  (4888*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/15 -
  (1228*(n . Subscript[p, 2])^2*Log[2])/9 -
  (3988*Subscript[p, 1] . Subscript[p, 2]*Log[2])/45 -
  (6574*(n . Subscript[p, 1])^2*Log[OverHat[R]])/45 +
  (9776*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/15 -
  (2456*(n . Subscript[p, 2])^2*Log[OverHat[R]])/9 -
  (7976*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/45 -
  (4823*Subscript[p, 1]^2)/2700 + (904*Log[2]*Subscript[p, 1]^2)/45 +
  (1808*Log[OverHat[R]]*Subscript[p, 1]^2)/45 -
  (11501*Subscript[p, 2]^2)/675 + (187*Log[2]*Subscript[p, 2]^2)/9 +
  (374*Log[OverHat[R]]*Subscript[p, 2]^2)/9;

Subscript[P, 196] = -140*n . Subscript[p, 1]*n . Subscript[p, 2] +
  (460421*(n . Subscript[p, 2])^2)/900 -
  (35*Subscript[p, 1] . Subscript[p, 2])/12 + 66*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[2] - (434*(n . Subscript[p, 2])^2*Log[2])/3 -
  22*Subscript[p, 1] . Subscript[p, 2]*Log[2] +
  132*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]] -
  (868*(n . Subscript[p, 2])^2*Log[OverHat[R]])/3 -
  44*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] +
  (1973*Subscript[p, 2]^2)/180 + (65*Log[2]*Subscript[p, 2]^2)/3 +
  (130*Log[OverHat[R]]*Subscript[p, 2]^2)/3;

Subscript[P, 197] = (-3287*(n . Subscript[p, 1])^2)/180 -
  (35489*n . Subscript[p, 1]*n . Subscript[p, 2])/96 +
  (9514*(n . Subscript[p, 2])^2)/45 +
  (43289*Subscript[p, 1] . Subscript[p, 2])/720 +
  (427*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/2 -
  (1911*(n . Subscript[p, 2])^2*Log[2])/16 -
  (155*Subscript[p, 1] . Subscript[p, 2]*Log[2])/2 +
  (427*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/2 -
  (1911*(n . Subscript[p, 2])^2*Log[OverHat[R]])/16 -
  (155*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/2 +
  (226*Subscript[p, 1]^2)/45 - (222947*Subscript[p, 2]^2)/5760 +
  (87*Log[2]*Subscript[p, 2]^2)/2 + (87*Log[OverHat[R]]*Subscript[p, 2]^2)/2;

Subscript[P, 198] = -17*(n . Subscript[p, 2])^2 +
  12*(n . Subscript[p, 2])^2*Log[2] + 18*(n . Subscript[p, 2])^2*
   Log[OverHat[R]] + (37*Subscript[p, 2]^2)/2 + 42*Log[2]*Subscript[p, 2]^2 +
  63*Log[OverHat[R]]*Subscript[p, 2]^2;

Subscript[P, 199] = (-829*(n . Subscript[p, 1])^2)/24 -
  8*n . Subscript[p, 1]*n . Subscript[p, 2] - (829*(n . Subscript[p, 2])^2)/
   24 - 25*Subscript[p, 1] . Subscript[p, 2] +
  (33*(n . Subscript[p, 1])^2*Log[2])/2 + 24*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[2] + (33*(n . Subscript[p, 2])^2*Log[2])/2 -
  236*Subscript[p, 1] . Subscript[p, 2]*Log[2] +
  (99*(n . Subscript[p, 1])^2*Log[OverHat[R]])/4 +
  36*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]] +
  (99*(n . Subscript[p, 2])^2*Log[OverHat[R]])/4 -
  354*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] +
  (1061*Subscript[p, 1]^2)/72 + (341*Log[2]*Subscript[p, 1]^2)/6 +
  (341*Log[OverHat[R]]*Subscript[p, 1]^2)/4 + (1061*Subscript[p, 2]^2)/72 +
  (341*Log[2]*Subscript[p, 2]^2)/6 + (341*Log[OverHat[R]]*Subscript[p, 2]^2)/4;

Subscript[P, 200] = -70*(n . Subscript[p, 2])^2 +
  52*(n . Subscript[p, 2])^2*Log[2] + 104*(n . Subscript[p, 2])^2*
   Log[OverHat[R]] + (69*Subscript[p, 2]^2)/2 +
  (109*Log[2]*Subscript[p, 2]^2)/2 + 109*Log[OverHat[R]]*Subscript[p, 2]^2;

Subscript[P, 201] = (135*n . Subscript[p, 1]*n . Subscript[p, 2])/4 +
  (1067*(n . Subscript[p, 2])^2)/24 - (151*Subscript[p, 1] . Subscript[p, 2])/
   4 - 23*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2] -
  (75*(n . Subscript[p, 2])^2*Log[2])/2 -
  91*Subscript[p, 1] . Subscript[p, 2]*Log[2] -
  (69*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/2 -
  (225*(n . Subscript[p, 2])^2*Log[OverHat[R]])/4 -
  (273*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/2 +
  (599*Subscript[p, 2]^2)/72 + (731*Log[2]*Subscript[p, 2]^2)/6 +
  (731*Log[OverHat[R]]*Subscript[p, 2]^2)/4;

Subscript[P, 202] = 54*Subscript[p, 2]^2 + 324*Log[2]*Subscript[p, 2]^2 +
  324*Log[OverHat[R]]*Subscript[p, 2]^2;

Subscript[P, 203] = (116452993*(n . Subscript[p, 1])^2)/43200 -
  (113420293*n . Subscript[p, 1]*n . Subscript[p, 2])/21600 -
  (81*(n . Subscript[p, 2])^2)/2 + (5617*Subscript[p, 1] . Subscript[p, 2])/
   18 - (1104433*(n . Subscript[p, 1])^2*Log[2])/360 +
  (1099603*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/180 +
  135*(n . Subscript[p, 2])^2*Log[2] -
  (56485*Subscript[p, 1] . Subscript[p, 2]*Log[2])/12 -
  (1104433*(n . Subscript[p, 1])^2*Log[OverHat[R]])/360 +
  (1099603*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/180 +
  135*(n . Subscript[p, 2])^2*Log[OverHat[R]] -
  (56485*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/12 -
  (151565*Subscript[p, 1]^2)/1728 + (171787*Log[2]*Subscript[p, 1]^2)/72 +
  (171787*Log[OverHat[R]]*Subscript[p, 1]^2)/72 + (105*Subscript[p, 2]^2)/2 +
  441*Log[2]*Subscript[p, 2]^2 + 441*Log[OverHat[R]]*Subscript[p, 2]^2;

Subscript[P, 204] = 27*n . Subscript[p, 1]*n . Subscript[p, 2] +
  (103387993*(n . Subscript[p, 2])^2)/43200 -
  108*Subscript[p, 1] . Subscript[p, 2] - 108*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[2] - (1034923*(n . Subscript[p, 2])^2*Log[2])/
   360 - 756*Subscript[p, 1] . Subscript[p, 2]*Log[2] -
  108*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]] -
  (1034923*(n . Subscript[p, 2])^2*Log[OverHat[R]])/360 -
  756*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] -
  (33457*Subscript[p, 2]^2)/576 + (17233*Log[2]*Subscript[p, 2]^2)/8 +
  (17233*Log[OverHat[R]]*Subscript[p, 2]^2)/8;

Subscript[P, 205] = (-81*(n . Subscript[p, 1])^2)/2 -
  (113420293*n . Subscript[p, 1]*n . Subscript[p, 2])/21600 +
  (116452993*(n . Subscript[p, 2])^2)/43200 +
  (5617*Subscript[p, 1] . Subscript[p, 2])/18 +
  135*(n . Subscript[p, 1])^2*Log[2] +
  (1099603*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/180 -
  (1104433*(n . Subscript[p, 2])^2*Log[2])/360 -
  (56485*Subscript[p, 1] . Subscript[p, 2]*Log[2])/12 +
  135*(n . Subscript[p, 1])^2*Log[OverHat[R]] +
  (1099603*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/180 -
  (1104433*(n . Subscript[p, 2])^2*Log[OverHat[R]])/360 -
  (56485*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/12 +
  (105*Subscript[p, 1]^2)/2 + 441*Log[2]*Subscript[p, 1]^2 +
  441*Log[OverHat[R]]*Subscript[p, 1]^2 - (151565*Subscript[p, 2]^2)/1728 +
  (171787*Log[2]*Subscript[p, 2]^2)/72 +
  (171787*Log[OverHat[R]]*Subscript[p, 2]^2)/72;

Subscript[P, 206] = (3*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 2]^2)/4 - (Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 2]^2)/4 - (n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*
    Subscript[p, 2]^2)/2 + (Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 2]^2)/2 - (n . Subscript[p, 1]*n . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^2)/2 +
  (Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 2]^2)/2;

Subscript[P, 207] = -173*n . Subscript[p, 1]*n . Subscript[p, 2] +
  (1391413*(n . Subscript[p, 2])^2)/1500 +
  206*Subscript[p, 1] . Subscript[p, 2] + 207*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[2] - (159413*(n . Subscript[p, 2])^2*Log[2])/100 +
  630*Subscript[p, 1] . Subscript[p, 2]*Log[2] +
  (4443*(n . Subscript[p, 2])^2*Log[2]^2)/5 +
  (23696*(n . Subscript[p, 2])^2*Log[OverHat[R]]^2)/15 +
  276*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]] -
  (159413*(n . Subscript[p, 2])^2*Log[OverHat[R]])/75 +
  840*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] +
  (11848*(n . Subscript[p, 2])^2*Log[2]*Log[OverHat[R]])/5 -
  (25507*Subscript[p, 2]^2)/90 - (9301*Log[2]*Subscript[p, 2]^2)/8 -
  180*Log[2]^2*Subscript[p, 2]^2 - 320*Log[OverHat[R]]^2*Subscript[p, 2]^2 -
  (9301*Log[OverHat[R]]*Subscript[p, 2]^2)/6 - 480*Log[2]*Log[OverHat[R]]*
   Subscript[p, 2]^2;

Subscript[P, 208] = (373*(n . Subscript[p, 1])^2)/4 -
  (40837*n . Subscript[p, 1]*n . Subscript[p, 2])/27 +
  (6869033*(n . Subscript[p, 2])^2)/13500 +
  (410209*Subscript[p, 1] . Subscript[p, 2])/1000 -
  (951*(n . Subscript[p, 1])^2*Log[2])/8 +
  (16781*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/6 -
  (344911*(n . Subscript[p, 2])^2*Log[2])/300 +
  (65556*Subscript[p, 1] . Subscript[p, 2]*Log[2])/25 -
  1686*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]^2 +
  (3987*(n . Subscript[p, 2])^2*Log[2]^2)/5 +
  (1521*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2)/5 -
  (8992*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2)/3 +
  (7088*(n . Subscript[p, 2])^2*Log[OverHat[R]]^2)/5 +
  (2704*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2)/5 -
  (317*(n . Subscript[p, 1])^2*Log[OverHat[R]])/2 +
  (33562*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/9 -
  (344911*(n . Subscript[p, 2])^2*Log[OverHat[R]])/225 +
  (87408*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/25 -
  4496*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Log[OverHat[R]] +
  (10632*(n . Subscript[p, 2])^2*Log[2]*Log[OverHat[R]])/5 +
  (4056*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]])/5 -
  (427*Subscript[p, 1]^2)/4 - (2793*Log[2]*Subscript[p, 1]^2)/8 -
  (931*Log[OverHat[R]]*Subscript[p, 1]^2)/2 - (658417*Subscript[p, 2]^2)/
   6750 - (225361*Log[2]*Subscript[p, 2]^2)/150 -
  (1077*Log[2]^2*Subscript[p, 2]^2)/10 - (2872*Log[OverHat[R]]^2*Subscript[p, 2]^2)/
   15 - (450722*Log[OverHat[R]]*Subscript[p, 2]^2)/225 -
  (1436*Log[2]*Log[OverHat[R]]*Subscript[p, 2]^2)/5;

Subscript[P, 209] = (2315*(n . Subscript[p, 1])^2)/18 -
  (15529*n . Subscript[p, 1]*n . Subscript[p, 2])/18 +
  (2315*(n . Subscript[p, 2])^2)/18 +
  (7117*Subscript[p, 1] . Subscript[p, 2])/54 -
  (244*(n . Subscript[p, 1])^2*Log[2])/3 +
  (667*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/3 -
  (244*(n . Subscript[p, 2])^2*Log[2])/3 -
  (589*Subscript[p, 1] . Subscript[p, 2]*Log[2])/9 +
  11*(n . Subscript[p, 1])^2*Log[2]^2 - 12*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[2]^2 + 11*(n . Subscript[p, 2])^2*Log[2]^2 +
  4*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2 +
  99*(n . Subscript[p, 1])^2*Log[OverHat[R]]^2 - 108*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[OverHat[R]]^2 + 99*(n . Subscript[p, 2])^2*Log[OverHat[R]]^2 +
  36*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2 -
  244*(n . Subscript[p, 1])^2*Log[OverHat[R]] +
  667*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]] -
  244*(n . Subscript[p, 2])^2*Log[OverHat[R]] -
  (589*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/3 +
  66*(n . Subscript[p, 1])^2*Log[2]*Log[OverHat[R]] -
  72*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Log[OverHat[R]] +
  66*(n . Subscript[p, 2])^2*Log[2]*Log[OverHat[R]] +
  24*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]] -
  (2557*Subscript[p, 1]^2)/108 + (293*Log[2]*Subscript[p, 1]^2)/18 -
  (11*Log[2]^2*Subscript[p, 1]^2)/3 - 33*Log[OverHat[R]]^2*Subscript[p, 1]^2 +
  (293*Log[OverHat[R]]*Subscript[p, 1]^2)/6 - 22*Log[2]*Log[OverHat[R]]*
   Subscript[p, 1]^2 - (2557*Subscript[p, 2]^2)/108 +
  (293*Log[2]*Subscript[p, 2]^2)/18 - (11*Log[2]^2*Subscript[p, 2]^2)/3 -
  33*Log[OverHat[R]]^2*Subscript[p, 2]^2 + (293*Log[OverHat[R]]*Subscript[p, 2]^2)/6 -
  22*Log[2]*Log[OverHat[R]]*Subscript[p, 2]^2;

Subscript[P, 210] = (-5125*n . Subscript[p, 1]*n . Subscript[p, 2])/36 +
  (7265*(n . Subscript[p, 2])^2)/18 +
  (2683*Subscript[p, 1] . Subscript[p, 2])/108 +
  (515*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/6 -
  (320*(n . Subscript[p, 2])^2*Log[2])/3 -
  (239*Subscript[p, 1] . Subscript[p, 2]*Log[2])/18 -
  11*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]^2 +
  6*(n . Subscript[p, 2])^2*Log[2]^2 +
  (11*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2)/3 -
  99*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2 +
  54*(n . Subscript[p, 2])^2*Log[OverHat[R]]^2 + 33*Subscript[p, 1] . Subscript[p, 2]*
   Log[OverHat[R]]^2 + (515*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/
   2 - 320*(n . Subscript[p, 2])^2*Log[OverHat[R]] -
  (239*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/6 -
  66*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Log[OverHat[R]] +
  36*(n . Subscript[p, 2])^2*Log[2]*Log[OverHat[R]] +
  22*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]] -
  (3977*Subscript[p, 2]^2)/54 + (308*Log[2]*Subscript[p, 2]^2)/9 -
  2*Log[2]^2*Subscript[p, 2]^2 - 18*Log[OverHat[R]]^2*Subscript[p, 2]^2 +
  (308*Log[OverHat[R]]*Subscript[p, 2]^2)/3 - 12*Log[2]*Log[OverHat[R]]*
   Subscript[p, 2]^2;

Subscript[P, 211] = (-15203*(n . Subscript[p, 1])^2)/54 +
  (6764*n . Subscript[p, 1]*n . Subscript[p, 2])/27 +
  32*z3*n . Subscript[p, 1]*n . Subscript[p, 2] -
  (3232*(n . Subscript[p, 2])^2)/27 - 16*z3*(n . Subscript[p, 2])^2 +
  (2813*Subscript[p, 1] . Subscript[p, 2])/54 +
  (844*(n . Subscript[p, 1])^2*Log[2])/9 -
  (2818*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/9 +
  (2936*(n . Subscript[p, 2])^2*Log[2])/9 +
  (1853*Subscript[p, 1] . Subscript[p, 2]*Log[2])/18 -
  (92*(n . Subscript[p, 1])^2*Log[2]^2)/3 -
  (44*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]^2)/3 +
  (44*(n . Subscript[p, 2])^2*Log[2]^2)/3 -
  (13*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2)/3 -
  (1472*(n . Subscript[p, 1])^2*Log[OverHat[R]]^2)/3 -
  (704*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2)/3 +
  (704*(n . Subscript[p, 2])^2*Log[OverHat[R]]^2)/3 -
  (208*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2)/3 +
  (3376*(n . Subscript[p, 1])^2*Log[OverHat[R]])/9 -
  (11272*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/9 +
  (11744*(n . Subscript[p, 2])^2*Log[OverHat[R]])/9 +
  (3706*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/9 -
  (736*(n . Subscript[p, 1])^2*Log[2]*Log[OverHat[R]])/3 -
  (352*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Log[OverHat[R]])/3 +
  (352*(n . Subscript[p, 2])^2*Log[2]*Log[OverHat[R]])/3 -
  (104*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]])/3 +
  (1759*Subscript[p, 1]^2)/27 - (100*Log[2]*Subscript[p, 1]^2)/9 +
  (23*Log[2]^2*Subscript[p, 1]^2)/3 + (368*Log[OverHat[R]]^2*Subscript[p, 1]^2)/3 -
  (400*Log[OverHat[R]]*Subscript[p, 1]^2)/9 +
  (184*Log[2]*Log[OverHat[R]]*Subscript[p, 1]^2)/3 -
  (2053*Subscript[p, 2]^2)/54 - (932*Log[2]*Subscript[p, 2]^2)/9 +
  (Log[2]^2*Subscript[p, 2]^2)/3 + (16*Log[OverHat[R]]^2*Subscript[p, 2]^2)/3 -
  (3728*Log[OverHat[R]]*Subscript[p, 2]^2)/9 +
  (8*Log[2]*Log[OverHat[R]]*Subscript[p, 2]^2)/3;

Subscript[P, 212] = (7372*n . Subscript[p, 1]*n . Subscript[p, 2])/27 +
  (950*(n . Subscript[p, 2])^2)/27 - 16*z3*(n . Subscript[p, 2])^2 -
  (1732*Subscript[p, 1] . Subscript[p, 2])/27 -
  (817*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/9 -
  (334*(n . Subscript[p, 2])^2*Log[2])/9 +
  (227*Subscript[p, 1] . Subscript[p, 2]*Log[2])/18 +
  (92*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]^2)/3 -
  (23*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2)/3 +
  (1472*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2)/3 -
  (368*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2)/3 -
  (3268*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/9 -
  (1336*(n . Subscript[p, 2])^2*Log[OverHat[R]])/9 +
  (454*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/9 +
  (736*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Log[OverHat[R]])/3 -
  (184*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]])/3 +
  (1157*Subscript[p, 2]^2)/54 - (97*Log[2]*Subscript[p, 2]^2)/18 +
  4*Log[2]^2*Subscript[p, 2]^2 + 64*Log[OverHat[R]]^2*Subscript[p, 2]^2 -
  (194*Log[OverHat[R]]*Subscript[p, 2]^2)/9 + 32*Log[2]*Log[OverHat[R]]*
   Subscript[p, 2]^2;

Subscript[P, 213] = (-3232*(n . Subscript[p, 1])^2)/27 -
  16*z3*(n . Subscript[p, 1])^2 +
  (6764*n . Subscript[p, 1]*n . Subscript[p, 2])/27 +
  32*z3*n . Subscript[p, 1]*n . Subscript[p, 2] -
  (15203*(n . Subscript[p, 2])^2)/54 +
  (2813*Subscript[p, 1] . Subscript[p, 2])/54 +
  (2936*(n . Subscript[p, 1])^2*Log[2])/9 -
  (2818*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/9 +
  (844*(n . Subscript[p, 2])^2*Log[2])/9 +
  (1853*Subscript[p, 1] . Subscript[p, 2]*Log[2])/18 +
  (44*(n . Subscript[p, 1])^2*Log[2]^2)/3 -
  (44*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]^2)/3 -
  (92*(n . Subscript[p, 2])^2*Log[2]^2)/3 -
  (13*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2)/3 +
  (704*(n . Subscript[p, 1])^2*Log[OverHat[R]]^2)/3 -
  (704*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2)/3 -
  (1472*(n . Subscript[p, 2])^2*Log[OverHat[R]]^2)/3 -
  (208*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2)/3 +
  (11744*(n . Subscript[p, 1])^2*Log[OverHat[R]])/9 -
  (11272*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/9 +
  (3376*(n . Subscript[p, 2])^2*Log[OverHat[R]])/9 +
  (3706*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/9 +
  (352*(n . Subscript[p, 1])^2*Log[2]*Log[OverHat[R]])/3 -
  (352*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Log[OverHat[R]])/3 -
  (736*(n . Subscript[p, 2])^2*Log[2]*Log[OverHat[R]])/3 -
  (104*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]])/3 -
  (2053*Subscript[p, 1]^2)/54 - (932*Log[2]*Subscript[p, 1]^2)/9 +
  (Log[2]^2*Subscript[p, 1]^2)/3 + (16*Log[OverHat[R]]^2*Subscript[p, 1]^2)/3 -
  (3728*Log[OverHat[R]]*Subscript[p, 1]^2)/9 +
  (8*Log[2]*Log[OverHat[R]]*Subscript[p, 1]^2)/3 +
  (1759*Subscript[p, 2]^2)/27 - (100*Log[2]*Subscript[p, 2]^2)/9 +
  (23*Log[2]^2*Subscript[p, 2]^2)/3 + (368*Log[OverHat[R]]^2*Subscript[p, 2]^2)/3 -
  (400*Log[OverHat[R]]*Subscript[p, 2]^2)/9 +
  (184*Log[2]*Log[OverHat[R]]*Subscript[p, 2]^2)/3;

Subscript[P, 214] = (-148363739*(n . Subscript[p, 1])^2)/40500 +
  (24489667*n . Subscript[p, 1]*n . Subscript[p, 2])/3375 -
  (3707032*(n . Subscript[p, 2])^2)/10125 -
  (120776*Subscript[p, 1] . Subscript[p, 2])/405 +
  (274552*(n . Subscript[p, 1])^2*Log[2])/135 -
  (942484*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/225 +
  (348199*(n . Subscript[p, 2])^2*Log[2])/675 +
  (31603*Subscript[p, 1] . Subscript[p, 2]*Log[2])/135 -
  (2456*(n . Subscript[p, 1])^2*Log[2]^2)/9 +
  (9776*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]^2)/15 -
  (6574*(n . Subscript[p, 2])^2*Log[2]^2)/45 -
  (7976*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2)/45 -
  (9824*(n . Subscript[p, 1])^2*Log[OverHat[R]]^2)/9 +
  (39104*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2)/15 -
  (26296*(n . Subscript[p, 2])^2*Log[OverHat[R]]^2)/45 -
  (31904*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2)/45 +
  (549104*(n . Subscript[p, 1])^2*Log[OverHat[R]])/135 -
  (1884968*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/225 +
  (696398*(n . Subscript[p, 2])^2*Log[OverHat[R]])/675 +
  (63206*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/135 -
  (9824*(n . Subscript[p, 1])^2*Log[2]*Log[OverHat[R]])/9 +
  (39104*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Log[OverHat[R]])/15 -
  (26296*(n . Subscript[p, 2])^2*Log[2]*Log[OverHat[R]])/45 -
  (31904*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]])/45 +
  (1743973*Subscript[p, 1]^2)/20250 - (46004*Log[2]*Subscript[p, 1]^2)/675 +
  (374*Log[2]^2*Subscript[p, 1]^2)/9 + (1496*Log[OverHat[R]]^2*Subscript[p, 1]^2)/9 -
  (92008*Log[OverHat[R]]*Subscript[p, 1]^2)/675 +
  (1496*Log[2]*Log[OverHat[R]]*Subscript[p, 1]^2)/9 +
  (1953701*Subscript[p, 2]^2)/40500 - (4823*Log[2]*Subscript[p, 2]^2)/675 +
  (1808*Log[2]^2*Subscript[p, 2]^2)/45 + (7232*Log[OverHat[R]]^2*Subscript[p, 2]^2)/
   45 - (9646*Log[OverHat[R]]*Subscript[p, 2]^2)/675 +
  (7232*Log[2]*Log[OverHat[R]]*Subscript[p, 2]^2)/45;

Subscript[P, 215] = (-3707032*(n . Subscript[p, 1])^2)/10125 +
  (24489667*n . Subscript[p, 1]*n . Subscript[p, 2])/3375 -
  (148363739*(n . Subscript[p, 2])^2)/40500 -
  (120776*Subscript[p, 1] . Subscript[p, 2])/405 +
  (348199*(n . Subscript[p, 1])^2*Log[2])/675 -
  (942484*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/225 +
  (274552*(n . Subscript[p, 2])^2*Log[2])/135 +
  (31603*Subscript[p, 1] . Subscript[p, 2]*Log[2])/135 -
  (6574*(n . Subscript[p, 1])^2*Log[2]^2)/45 +
  (9776*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]^2)/15 -
  (2456*(n . Subscript[p, 2])^2*Log[2]^2)/9 -
  (7976*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2)/45 -
  (26296*(n . Subscript[p, 1])^2*Log[OverHat[R]]^2)/45 +
  (39104*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2)/15 -
  (9824*(n . Subscript[p, 2])^2*Log[OverHat[R]]^2)/9 -
  (31904*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2)/45 +
  (696398*(n . Subscript[p, 1])^2*Log[OverHat[R]])/675 -
  (1884968*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/225 +
  (549104*(n . Subscript[p, 2])^2*Log[OverHat[R]])/135 +
  (63206*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/135 -
  (26296*(n . Subscript[p, 1])^2*Log[2]*Log[OverHat[R]])/45 +
  (39104*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Log[OverHat[R]])/15 -
  (9824*(n . Subscript[p, 2])^2*Log[2]*Log[OverHat[R]])/9 -
  (31904*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]])/45 +
  (1953701*Subscript[p, 1]^2)/40500 - (4823*Log[2]*Subscript[p, 1]^2)/675 +
  (1808*Log[2]^2*Subscript[p, 1]^2)/45 + (7232*Log[OverHat[R]]^2*Subscript[p, 1]^2)/
   45 - (9646*Log[OverHat[R]]*Subscript[p, 1]^2)/675 +
  (7232*Log[2]*Log[OverHat[R]]*Subscript[p, 1]^2)/45 +
  (1743973*Subscript[p, 2]^2)/20250 - (46004*Log[2]*Subscript[p, 2]^2)/675 +
  (374*Log[2]^2*Subscript[p, 2]^2)/9 + (1496*Log[OverHat[R]]^2*Subscript[p, 2]^2)/9 -
  (92008*Log[OverHat[R]]*Subscript[p, 2]^2)/675 +
  (1496*Log[2]*Log[OverHat[R]]*Subscript[p, 2]^2)/9;

Subscript[P, 216] = 487*n . Subscript[p, 1]*n . Subscript[p, 2] -
  (834773*(n . Subscript[p, 2])^2)/250 -
  (1106*Subscript[p, 1] . Subscript[p, 2])/9 -
  560*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2] +
  (460421*(n . Subscript[p, 2])^2*Log[2])/225 -
  (35*Subscript[p, 1] . Subscript[p, 2]*Log[2])/3 +
  132*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]^2 -
  (868*(n . Subscript[p, 2])^2*Log[2]^2)/3 -
  44*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2 +
  528*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2 -
  (3472*(n . Subscript[p, 2])^2*Log[OverHat[R]]^2)/3 -
  176*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2 -
  1120*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]] +
  (920842*(n . Subscript[p, 2])^2*Log[OverHat[R]])/225 -
  (70*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/3 +
  528*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Log[OverHat[R]] -
  (3472*(n . Subscript[p, 2])^2*Log[2]*Log[OverHat[R]])/3 -
  176*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]] -
  (14513*Subscript[p, 2]^2)/900 + (1973*Log[2]*Subscript[p, 2]^2)/45 +
  (130*Log[2]^2*Subscript[p, 2]^2)/3 + (520*Log[OverHat[R]]^2*Subscript[p, 2]^2)/3 +
  (3946*Log[OverHat[R]]*Subscript[p, 2]^2)/45 +
  (520*Log[2]*Log[OverHat[R]]*Subscript[p, 2]^2)/3;

Subscript[P, 217] = (915*(n . Subscript[p, 1])^4)/64 -
  (14437*(n . Subscript[p, 1])^3*n . Subscript[p, 2])/48 -
  (11*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/4 +
  (2176*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/15 -
  (91*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2])/4 - (1069*(Subscript[p, 1] . Subscript[p, 2])^2)/8 +
  (233*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/48 +
  (19867*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/80 +
  (543*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/16 +
  (28189*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/90 -
  (30815*Subscript[p, 1]^4)/576 +
  (63*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/8 -
  (1447*Subscript[p, 1]^2*Subscript[p, 2]^2)/16;

Subscript[P, 218] = -18*(n . Subscript[p, 1])^3*n . Subscript[p, 2] +
  (43*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/3 +
  9*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2] -
  (40*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2])/3 - (20*(Subscript[p, 1] . Subscript[p, 2])^2)/3 +
  3*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2 -
  (11*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/6 +
  (35*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/4 +
  (17*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/3 -
  (91*Subscript[p, 1]^2*Subscript[p, 2]^2)/12;

Subscript[P, 219] = (43*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/3 -
  18*n . Subscript[p, 1]*(n . Subscript[p, 2])^3 -
  (40*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2])/3 + 9*(n . Subscript[p, 2])^2*
   Subscript[p, 1] . Subscript[p, 2] -
  (20*(Subscript[p, 1] . Subscript[p, 2])^2)/3 +
  (17*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/3 -
  (11*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/6 +
  3*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2 +
  (35*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/4 -
  (91*Subscript[p, 1]^2*Subscript[p, 2]^2)/12;

Subscript[P, 220] = (-3*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/8 -
  (3*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2])/2 - (Subscript[p, 1] . Subscript[p, 2])^2/4 +
  (7*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/8 +
  (7*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/8 -
  (15*Subscript[p, 1]^2*Subscript[p, 2]^2)/8;

Subscript[P, 221] = (45*(n . Subscript[p, 1])^4)/4 +
  (29265*(n . Subscript[p, 1])^3*n . Subscript[p, 2])/128 +
  (95*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/4 -
  (6547*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/80 -
  (87*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2])/5 + (79*(Subscript[p, 1] . Subscript[p, 2])^2)/30 -
  (15255*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[2])/128 +
  (4491*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2])/
   128 - (15255*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[OverHat[R]])/
   128 + (4491*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]])/128 - (97*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/8 -
  (56897*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/640 -
  (19*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/4 +
  (17483*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/960 +
  (6669*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/
   128 - (669*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/
   128 + (6669*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 1]^2)/128 - (669*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^2)/128 + (43*Subscript[p, 1]^4)/24 -
  (251*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/80 +
  (251*Subscript[p, 1]^2*Subscript[p, 2]^2)/240;

Subscript[P, 222] = 15*(n . Subscript[p, 1])^4 -
  95*(n . Subscript[p, 1])^3*n . Subscript[p, 2] +
  (95*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/3 +
  41*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2] -
  (116*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2])/5 + (158*(Subscript[p, 1] . Subscript[p, 2])^2)/45 -
  (97*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/6 +
  82*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2 -
  (19*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/3 -
  22*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2 +
  (43*Subscript[p, 1]^4)/18 - (251*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/
   60 + (251*Subscript[p, 1]^2*Subscript[p, 2]^2)/180;

Subscript[P, 223] = (10*(n . Subscript[p, 1])^3*n . Subscript[p, 2])/3 +
  (n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2 +
  (35*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/4 +
  (19*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2])/4 + (117*(Subscript[p, 1] . Subscript[p, 2])^2)/8 -
  (9*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/4 -
  (61*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/8 -
  (189*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/8 -
  (21*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/8 +
  (111*Subscript[p, 1]^2*Subscript[p, 2]^2)/8;

Subscript[P, 224] = (n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2 +
  (10*n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/3 +
  (19*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2])/4 + (35*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2])/4 +
  (117*(Subscript[p, 1] . Subscript[p, 2])^2)/8 -
  (21*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/8 -
  (61*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/8 -
  (9*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/4 -
  (189*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/8 +
  (111*Subscript[p, 1]^2*Subscript[p, 2]^2)/8;

Subscript[P, 225] = (-419*(n . Subscript[p, 1])^4)/24 +
  (21269*(n . Subscript[p, 1])^3*n . Subscript[p, 2])/48 -
  (789*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/16 -
  (3293*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/48 +
  (261*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2])/4 + (997*(Subscript[p, 1] . Subscript[p, 2])^2)/8 -
  (1135*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/24 -
  (2957*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/24 -
  (37*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/8 -
  (6997*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/20 +
  22*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2 +
  33*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2 +
  (38281*Subscript[p, 1]^4)/720 - (22*Log[2]*Subscript[p, 1]^4)/3 -
  11*Log[OverHat[R]]*Subscript[p, 1]^4 -
  (275*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/16 +
  (177*Subscript[p, 1]^2*Subscript[p, 2]^2)/2;

Subscript[P, 226] = (5*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3)/16 +
  (15*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2])/16 -
  (5*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2)/8 -
  (Subscript[p, 1] . Subscript[p, 2])^3/8 -
  (9*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Subscript[p, 1]^2)/16 +
  ((n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2)/16 - (9*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Subscript[p, 2]^2)/16 + ((n . Subscript[p, 1])^2*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/16 +
  (7*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/16 + (Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/16;

Subscript[P, 227] = (-1761*(n . Subscript[p, 1])^4)/32 +
  (1582927*(n . Subscript[p, 1])^3*n . Subscript[p, 2])/720 +
  (27*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/4 -
  (460079*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/400 +
  (167*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2])/4 - (449*(Subscript[p, 1] . Subscript[p, 2])^2)/8 +
  (2745*(n . Subscript[p, 1])^4*Log[2])/32 -
  (14437*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[2])/8 -
  (33*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2])/2 +
  (4352*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2])/5 -
  (273*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[2])/2 - (3207*(Subscript[p, 1] . Subscript[p, 2])^2*
    Log[2])/4 + (2745*(n . Subscript[p, 1])^4*Log[OverHat[R]])/32 -
  (14437*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[OverHat[R]])/8 -
  (33*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[OverHat[R]])/2 +
  (4352*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]])/5 - (273*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/2 -
  (3207*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]])/4 +
  (26221*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/288 -
  (5676961*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/3600 -
  (545*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/16 +
  (3656833*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/10800 +
  (233*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2)/8 +
  (59601*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/
   40 + (1629*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/8 +
  (28189*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/15 +
  (233*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/8 +
  (59601*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 1]^2)/40 + (1629*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 1]^2)/8 + (28189*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^2)/15 - (2833*Subscript[p, 1]^4)/216 -
  (30815*Log[2]*Subscript[p, 1]^4)/96 -
  (30815*Log[OverHat[R]]*Subscript[p, 1]^4)/96 -
  (75*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/8 +
  (189*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^2)/4 +
  (189*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/4 -
  (503*Subscript[p, 1]^2*Subscript[p, 2]^2)/16 -
  (4341*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/8 -
  (4341*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/8;

Subscript[P, 228] = (332*(n . Subscript[p, 1])^3*n . Subscript[p, 2])/3 -
  (827*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/9 -
  (97*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/2 +
  (536*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2])/9 - (56*(Subscript[p, 1] . Subscript[p, 2])^2)/9 -
  36*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[2] +
  (86*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2])/3 +
  18*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2] -
  (80*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[2])/3 - (40*(Subscript[p, 1] . Subscript[p, 2])^2*
    Log[2])/3 - 72*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
   Log[OverHat[R]] + (172*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Log[OverHat[R]])/3 + 36*(n . Subscript[p, 1])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] -
  (160*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[OverHat[R]])/3 -
  (80*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]])/3 -
  34*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2 +
  (331*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/18 +
  8*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2 +
  6*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2 -
  (11*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/3 +
  (35*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/2 +
  12*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 1]^2 - (22*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 1]^2)/3 + 35*Subscript[p, 1] . Subscript[p, 2]*
   Log[OverHat[R]]*Subscript[p, 1]^2 -
  (91*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/9 +
  (34*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^2)/3 +
  (68*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/3 -
  (19*Subscript[p, 1]^2*Subscript[p, 2]^2)/9 -
  (91*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/6 -
  (91*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/3;

Subscript[P, 229] = (-827*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/
   9 + (332*n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/3 +
  (536*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2])/9 - (97*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2])/2 -
  (56*(Subscript[p, 1] . Subscript[p, 2])^2)/9 +
  (86*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2])/3 -
  36*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2] -
  (80*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[2])/3 + 18*(n . Subscript[p, 2])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[2] -
  (40*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/3 +
  (172*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[OverHat[R]])/3 -
  72*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[OverHat[R]] -
  (160*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[OverHat[R]])/3 + 36*(n . Subscript[p, 2])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] -
  (80*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]])/3 -
  (91*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/9 +
  (34*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/3 +
  (68*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/3 +
  (331*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/18 -
  34*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2 +
  8*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2 -
  (11*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^2)/3 +
  6*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2 +
  (35*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/2 -
  (22*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/3 +
  12*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 2]^2 + 35*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 2]^2 - (19*Subscript[p, 1]^2*Subscript[p, 2]^2)/9 -
  (91*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/6 -
  (91*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/3;

Subscript[P, 230] = (11*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/8 +
  (5*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2])/2 + (Subscript[p, 1] . Subscript[p, 2])^2/4 -
  (3*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2])/4 -
  3*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] . Subscript[p, 2]*
   Log[2] - ((Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/2 -
  (3*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[OverHat[R]])/4 -
  3*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] . Subscript[p, 2]*
   Log[OverHat[R]] - ((Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]])/
   2 - (13*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/8 +
  (7*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/4 +
  (7*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/4 -
  (13*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/8 +
  (7*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^2)/4 +
  (7*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/4 -
  (Subscript[p, 1]^2*Subscript[p, 2]^2)/8 -
  (15*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/4 -
  (15*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/4;

Subscript[P, 231] = (-991*(n . Subscript[p, 1])^4)/9 +
  (26861*(n . Subscript[p, 1])^3*n . Subscript[p, 2])/30 -
  (37439*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/144 -
  (15729*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/25 +
  (44623*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2])/300 -
  (195983*(Subscript[p, 1] . Subscript[p, 2])^2)/5400 +
  30*(n . Subscript[p, 1])^4*Log[2] - 190*(n . Subscript[p, 1])^3*
   n . Subscript[p, 2]*Log[2] + (190*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Log[2])/3 + 82*(n . Subscript[p, 1])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[2] -
  (232*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[2])/5 + (316*(Subscript[p, 1] . Subscript[p, 2])^2*
    Log[2])/45 + 90*(n . Subscript[p, 1])^4*Log[OverHat[R]] -
  570*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[OverHat[R]] +
  190*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[OverHat[R]] +
  246*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
   Log[OverHat[R]] - (696*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/5 +
  (316*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]])/15 +
  (46961*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/450 -
  (241301*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/300 +
  (32597*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/720 +
  (305573*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/900 -
  (97*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2)/3 +
  164*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2 -
  (38*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/3 -
  44*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2 -
  97*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2 +
  492*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 1]^2 - 38*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
   Subscript[p, 1]^2 - 132*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 1]^2 - (173953*Subscript[p, 1]^4)/10800 +
  (43*Log[2]*Subscript[p, 1]^4)/9 + (43*Log[OverHat[R]]*Subscript[p, 1]^4)/
   3 + (153373*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/3600 -
  (251*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^2)/30 -
  (251*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/10 -
  (242953*Subscript[p, 1]^2*Subscript[p, 2]^2)/10800 +
  (251*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/90 +
  (251*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/30;

Subscript[P, 232] = (-77*(n . Subscript[p, 1])^3*n . Subscript[p, 2])/6 -
  3*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2 -
  (87*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/8 -
  7*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
    Subscript[p, 2] + (7*(Subscript[p, 1] . Subscript[p, 2])^2)/4 +
  (40*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[2])/3 +
  4*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2] +
  35*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2] +
  19*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
    Subscript[p, 2]*Log[2] + (117*(Subscript[p, 1] . Subscript[p, 2])^2*
    Log[2])/2 + (40*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Log[OverHat[R]])/3 + 4*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
   Log[OverHat[R]] + 35*(n . Subscript[p, 1])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] +
  19*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
    Subscript[p, 2]*Log[OverHat[R]] +
  (117*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]])/2 +
  (29*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/2 +
  (47*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/4 -
  (3*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/2 -
  9*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2 -
  (61*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/2 -
  (189*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/2 -
  9*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 1]^2 - (61*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 1]^2)/2 - (189*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^2)/2 + 4*(n . Subscript[p, 1])^2*
   Subscript[p, 2]^2 - (21*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^2)/
   2 - (21*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/2 +
  (11*Subscript[p, 1]^2*Subscript[p, 2]^2)/8 +
  (111*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/2 +
  (111*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/2;

Subscript[P, 233] = -3*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2 -
  (77*n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/6 -
  7*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
    Subscript[p, 2] - (87*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2])/8 +
  (7*(Subscript[p, 1] . Subscript[p, 2])^2)/4 +
  4*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2] +
  (40*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2])/3 +
  19*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
    Subscript[p, 2]*Log[2] + 35*(n . Subscript[p, 2])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[2] +
  (117*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/2 +
  4*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[OverHat[R]] +
  (40*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[OverHat[R]])/3 +
  19*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
    Subscript[p, 2]*Log[OverHat[R]] + 35*(n . Subscript[p, 2])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] +
  (117*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]])/2 +
  4*(n . Subscript[p, 2])^2*Subscript[p, 1]^2 -
  (21*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/2 -
  (21*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/2 +
  (47*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/4 +
  (29*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/2 -
  (3*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/2 -
  (61*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^2)/2 -
  9*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2 -
  (189*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/2 -
  (61*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/2 -
  9*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 2]^2 - (189*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 2]^2)/2 + (11*Subscript[p, 1]^2*Subscript[p, 2]^2)/8 +
  (111*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/2 +
  (111*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/2;

Subscript[P, 234] = (4034*(n . Subscript[p, 1])^4)/45 -
  (678191*(n . Subscript[p, 1])^3*n . Subscript[p, 2])/240 +
  (14953*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/48 +
  (587807*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/720 -
  (3187*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2])/12 + (2051*(Subscript[p, 1] . Subscript[p, 2])^2)/24 -
  (419*(n . Subscript[p, 1])^4*Log[2])/6 +
  (21269*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[2])/12 -
  (789*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2])/4 -
  (3293*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2])/
   12 + 261*n . Subscript[p, 1]*n . Subscript[p, 2]*
   Subscript[p, 1] . Subscript[p, 2]*Log[2] +
  (997*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/2 -
  (419*(n . Subscript[p, 1])^4*Log[OverHat[R]])/4 +
  (21269*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[OverHat[R]])/8 -
  (2367*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[OverHat[R]])/8 -
  (3293*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]])/8 + (783*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/2 +
  (2991*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]])/4 +
  (34519*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/360 +
  (89699*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/90 -
  (292*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/3 -
  (67321*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/600 -
  (1135*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2)/6 -
  (2957*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/6 -
  (37*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/2 -
  (6997*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/5 +
  44*(n . Subscript[p, 1])^2*Log[2]^2*Subscript[p, 1]^2 +
  99*(n . Subscript[p, 1])^2*Log[OverHat[R]]^2*Subscript[p, 1]^2 -
  (1135*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/4 -
  (2957*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 1]^2)/4 - (111*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 1]^2)/4 - (20991*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^2)/10 + 132*(n . Subscript[p, 1])^2*
   Log[2]*Log[OverHat[R]]*Subscript[p, 1]^2 - (172381*Subscript[p, 1]^4)/
   10800 + (38281*Log[2]*Subscript[p, 1]^4)/180 -
  (44*Log[2]^2*Subscript[p, 1]^4)/3 - 33*Log[OverHat[R]]^2*Subscript[p, 1]^4 +
  (38281*Log[OverHat[R]]*Subscript[p, 1]^4)/120 -
  44*Log[2]*Log[OverHat[R]]*Subscript[p, 1]^4 +
  (425*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/48 -
  (275*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^2)/4 -
  (825*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/8 +
  (369*Subscript[p, 1]^2*Subscript[p, 2]^2)/8 +
  354*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2 +
  531*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2;

Subscript[P, 235] = (-61*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3)/
   48 - (31*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2])/16 +
  (7*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2)/8 +
  (Subscript[p, 1] . Subscript[p, 2])^3/8 +
  (5*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*Log[2])/8 +
  (15*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2]*Log[2])/8 -
  (5*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/4 -
  ((Subscript[p, 1] . Subscript[p, 2])^3*Log[2])/4 +
  (5*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*Log[OverHat[R]])/8 +
  (15*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/8 -
  (5*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]])/4 -
  ((Subscript[p, 1] . Subscript[p, 2])^3*Log[OverHat[R]])/4 +
  (21*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Subscript[p, 1]^2)/16 +
  ((n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2)/16 - (9*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Log[2]*Subscript[p, 1]^2)/8 +
  ((n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^2)/8 - (9*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Log[OverHat[R]]*Subscript[p, 1]^2)/8 +
  ((n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 1]^2)/8 + (21*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Subscript[p, 2]^2)/16 + ((n . Subscript[p, 1])^2*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/16 -
  (9*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/
   8 + ((n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 2]^2)/8 - (9*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^2)/8 +
  ((n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 2]^2)/8 - (13*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/16 -
  (Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/
   16 + (7*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/8 + (Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/8 +
  (7*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/8 +
  (Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/8;

Subscript[P, 236] = (104189*(n . Subscript[p, 1])^4)/270 -
  (200357*(n . Subscript[p, 1])^3*n . Subscript[p, 2])/45 +
  (2188637*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/2160 +
  (6792833*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2])/2250 -
  (751277*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2])/1500 +
  (2547341*(Subscript[p, 1] . Subscript[p, 2])^2)/81000 -
  (1982*(n . Subscript[p, 1])^4*Log[2])/9 +
  (26861*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[2])/15 -
  (37439*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2])/72 -
  (31458*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2])/
   25 + (44623*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[2])/150 -
  (195983*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/2700 +
  30*(n . Subscript[p, 1])^4*Log[2]^2 - 190*(n . Subscript[p, 1])^3*
   n . Subscript[p, 2]*Log[2]^2 +
  (190*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2]^2)/3 +
  82*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2 -
  (232*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[2]^2)/5 + (316*(Subscript[p, 1] . Subscript[p, 2])^2*
    Log[2]^2)/45 + 270*(n . Subscript[p, 1])^4*Log[OverHat[R]]^2 -
  1710*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[OverHat[R]]^2 +
  570*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[OverHat[R]]^2 +
  738*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2 -
  (2088*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[OverHat[R]]^2)/5 + (316*(Subscript[p, 1] . Subscript[p, 2])^2*
    Log[OverHat[R]]^2)/5 - (1982*(n . Subscript[p, 1])^4*Log[OverHat[R]])/3 +
  (26861*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[OverHat[R]])/5 -
  (37439*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[OverHat[R]])/
   24 - (94374*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]])/25 + (44623*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/50 -
  (195983*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]])/900 +
  180*(n . Subscript[p, 1])^4*Log[2]*Log[OverHat[R]] -
  1140*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[2]*Log[OverHat[R]] +
  380*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2]*
   Log[OverHat[R]] + 492*(n . Subscript[p, 1])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]] -
  (1392*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[2]*Log[OverHat[R]])/5 +
  (632*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*Log[OverHat[R]])/15 -
  (1058194*(n . Subscript[p, 1])^2*Subscript[p, 1]^2)/3375 +
  (5421989*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2)/1500 -
  (1549781*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/10800 -
  (14835781*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/13500 +
  (46961*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2)/225 -
  (241301*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/
   150 + (32597*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/360 +
  (305573*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/450 -
  (97*(n . Subscript[p, 1])^2*Log[2]^2*Subscript[p, 1]^2)/3 +
  164*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]^2*Subscript[p, 1]^2 -
  (38*(n . Subscript[p, 2])^2*Log[2]^2*Subscript[p, 1]^2)/3 -
  44*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2*Subscript[p, 1]^2 -
  291*(n . Subscript[p, 1])^2*Log[OverHat[R]]^2*Subscript[p, 1]^2 +
  1476*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2*Subscript[p, 1]^2 -
  114*(n . Subscript[p, 2])^2*Log[OverHat[R]]^2*Subscript[p, 1]^2 -
  396*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2*Subscript[p, 1]^2 +
  (46961*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/75 -
  (241301*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 1]^2)/50 + (32597*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 1]^2)/120 + (305573*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^2)/150 - 194*(n . Subscript[p, 1])^2*
   Log[2]*Log[OverHat[R]]*Subscript[p, 1]^2 + 984*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[2]*Log[OverHat[R]]*Subscript[p, 1]^2 -
  76*(n . Subscript[p, 2])^2*Log[2]*Log[OverHat[R]]*Subscript[p, 1]^2 -
  264*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]]*
   Subscript[p, 1]^2 + (3921739*Subscript[p, 1]^4)/162000 -
  (173953*Log[2]*Subscript[p, 1]^4)/5400 + (43*Log[2]^2*Subscript[p, 1]^4)/
   9 + 43*Log[OverHat[R]]^2*Subscript[p, 1]^4 -
  (173953*Log[OverHat[R]]*Subscript[p, 1]^4)/1800 +
  (86*Log[2]*Log[OverHat[R]]*Subscript[p, 1]^4)/3 -
  (6543001*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/54000 +
  (153373*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^2)/1800 -
  (251*(n . Subscript[p, 1])^2*Log[2]^2*Subscript[p, 2]^2)/30 -
  (753*(n . Subscript[p, 1])^2*Log[OverHat[R]]^2*Subscript[p, 2]^2)/10 +
  (153373*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/600 -
  (251*(n . Subscript[p, 1])^2*Log[2]*Log[OverHat[R]]*Subscript[p, 2]^2)/5 +
  (1670911*Subscript[p, 1]^2*Subscript[p, 2]^2)/162000 -
  (242953*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/5400 +
  (251*Log[2]^2*Subscript[p, 1]^2*Subscript[p, 2]^2)/90 +
  (251*Log[OverHat[R]]^2*Subscript[p, 1]^2*Subscript[p, 2]^2)/10 -
  (242953*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/1800 +
  (251*Log[2]*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/15;

Subscript[P, 237] = (913*(n . Subscript[p, 1])^4*(n . Subscript[p, 2])^2)/
   10 - 56*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3 -
  (462*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2])/5 +
  (200*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2])/3 +
  (112*(n . Subscript[p, 1])^2*(Subscript[p, 1] . Subscript[p, 2])^2)/5 -
  (41*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2)/3 +
  (31*(Subscript[p, 1] . Subscript[p, 2])^3)/6 -
  (1492*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/
   15 + (76*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Subscript[p, 1]^2)/
   3 + (1012*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/15 -
  (68*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2)/3 - (461*(Subscript[p, 1] . Subscript[p, 2])^2*
    Subscript[p, 1]^2)/30 + (154*(n . Subscript[p, 2])^2*Subscript[p, 1]^4)/
   15 - (763*(n . Subscript[p, 1])^4*Subscript[p, 2]^2)/60 +
  (100*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Subscript[p, 2]^2)/3 -
  (68*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 2]^2)/3 + (967*(n . Subscript[p, 1])^2*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/60 - (31*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/2 +
  (223*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/
   12 - (361*Subscript[p, 1]^4*Subscript[p, 2]^2)/120;

Subscript[P, 238] = (157*(n . Subscript[p, 1])^5*n . Subscript[p, 2])/16 -
  (361*(n . Subscript[p, 1])^4*Subscript[p, 1] . Subscript[p, 2])/32 -
  (321*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Subscript[p, 1]^2)/16 -
  (3*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/4 +
  (603*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2)/16 - (33*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/8 +
  (73*(Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 1]^2)/16 +
  (57*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^4)/4 +
  (35*(n . Subscript[p, 2])^2*Subscript[p, 1]^4)/16 -
  14*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^4 +
  (35*(n . Subscript[p, 1])^2*Subscript[p, 1]^2*Subscript[p, 2]^2)/16 -
  (43*Subscript[p, 1]^4*Subscript[p, 2]^2)/16;

Subscript[P, 239] = -42*(n . Subscript[p, 1])^5*n . Subscript[p, 2] +
  (53*(n . Subscript[p, 1])^4*Subscript[p, 1] . Subscript[p, 2])/2 +
  73*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Subscript[p, 1]^2 -
  (43*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/6 -
  34*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
   Subscript[p, 1]^2 + (20*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/3 -
  (26*(Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 1]^2)/3 -
  22*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^4 +
  (67*(n . Subscript[p, 2])^2*Subscript[p, 1]^4)/24 +
  (61*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^4)/16 -
  (17*(n . Subscript[p, 1])^2*Subscript[p, 1]^2*Subscript[p, 2]^2)/6 -
  (19*Subscript[p, 1]^4*Subscript[p, 2]^2)/48;

Subscript[P, 240] = (3*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1]^2)/16 + (3*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/4 +
  ((Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 1]^2)/8 -
  (3*(n . Subscript[p, 2])^2*Subscript[p, 1]^4)/8 -
  (7*(n . Subscript[p, 1])^2*Subscript[p, 1]^2*Subscript[p, 2]^2)/16 +
  (11*Subscript[p, 1]^4*Subscript[p, 2]^2)/16;

Subscript[P, 241] = (-291*(n . Subscript[p, 1])^4*(n . Subscript[p, 2])^2)/
   32 - (3*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3)/4 -
  (61*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2])/48 -
  (9*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2])/4 -
  (365*(n . Subscript[p, 1])^2*(Subscript[p, 1] . Subscript[p, 2])^2)/32 +
  (5*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2)/4 -
  (31*(Subscript[p, 1] . Subscript[p, 2])^3)/4 +
  (241*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/
   16 - (11*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Subscript[p, 1]^2)/
   16 - (409*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/16 +
  (181*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2)/16 + (811*(Subscript[p, 1] . Subscript[p, 2])^2*
    Subscript[p, 1]^2)/32 - (15*(n . Subscript[p, 2])^2*Subscript[p, 1]^4)/
   64 + (577*(n . Subscript[p, 1])^4*Subscript[p, 2]^2)/64 +
  (11*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Subscript[p, 2]^2)/48 +
  (47*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 2]^2)/8 - (499*(n . Subscript[p, 1])^2*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/32 + (11*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/16 -
  (123*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/
   8 + (21*Subscript[p, 1]^4*Subscript[p, 2]^2)/4;

Subscript[P, 242] = (-5*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*
    Subscript[p, 1]^2)/32 - (15*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2)/32 + (5*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 1]^2)/16 +
  ((Subscript[p, 1] . Subscript[p, 2])^3*Subscript[p, 1]^2)/16 +
  (15*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Subscript[p, 1]^4)/64 +
  ((n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^4)/64 - (5*(n . Subscript[p, 1])^5*n . Subscript[p, 2]*
    Subscript[p, 2]^2)/32 - (19*(n . Subscript[p, 1])^4*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/32 +
  (7*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/8 + (11*(n . Subscript[p, 1])^2*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/
   8 - (49*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^4*
    Subscript[p, 2]^2)/64 - (47*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^4*Subscript[p, 2]^2)/64;

Subscript[P, 243] = (-37541*(n . Subscript[p, 1])^4*(n . Subscript[p, 2])^2)/
   50 + 470*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3 +
  (152936*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2])/225 -
  (4279*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2])/9 -
  (3254*(n . Subscript[p, 1])^2*(Subscript[p, 1] . Subscript[p, 2])^2)/25 +
  (880*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2)/9 +
  (5*(Subscript[p, 1] . Subscript[p, 2])^3)/9 +
  (913*(n . Subscript[p, 1])^4*(n . Subscript[p, 2])^2*Log[2])/5 -
  112*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*Log[2] -
  (924*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[2])/5 +
  (400*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2]*Log[2])/3 +
  (224*(n . Subscript[p, 1])^2*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/
   5 - (82*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/3 +
  (31*(Subscript[p, 1] . Subscript[p, 2])^3*Log[2])/3 +
  (1826*(n . Subscript[p, 1])^4*(n . Subscript[p, 2])^2*Log[OverHat[R]])/5 -
  224*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*Log[OverHat[R]] -
  (1848*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/5 +
  (800*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/3 +
  (448*(n . Subscript[p, 1])^2*(Subscript[p, 1] . Subscript[p, 2])^2*
    Log[OverHat[R]])/5 - (164*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]])/3 +
  (62*(Subscript[p, 1] . Subscript[p, 2])^3*Log[OverHat[R]])/3 +
  (157477*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/
   225 - (1970*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Subscript[p, 1]^2)/
   9 - (82522*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/225 +
  (1099*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2)/9 + (5531*(Subscript[p, 1] . Subscript[p, 2])^2*
    Subscript[p, 1]^2)/450 - (2984*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/15 +
  (152*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2]*Subscript[p, 1]^2)/
   3 + (2024*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/15 -
  (136*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^2)/3 - (461*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*
    Subscript[p, 1]^2)/15 - (5968*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/15 +
  (304*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[OverHat[R]]*
    Subscript[p, 1]^2)/3 + (4048*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^2)/15 -
  (272*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^2)/3 -
  (922*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 1]^2)/15 - (12409*(n . Subscript[p, 2])^2*Subscript[p, 1]^4)/
   225 + (308*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^4)/15 +
  (616*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^4)/15 +
  (101393*(n . Subscript[p, 1])^4*Subscript[p, 2]^2)/900 -
  (2060*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Subscript[p, 2]^2)/9 +
  (757*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 2]^2)/9 - (763*(n . Subscript[p, 1])^4*Log[2]*
    Subscript[p, 2]^2)/30 + (200*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Log[2]*Subscript[p, 2]^2)/3 -
  (136*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 2]^2)/3 - (763*(n . Subscript[p, 1])^4*Log[OverHat[R]]*
    Subscript[p, 2]^2)/15 + (400*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^2)/3 -
  (272*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^2)/3 -
  (115747*(n . Subscript[p, 1])^2*Subscript[p, 1]^2*Subscript[p, 2]^2)/900 +
  (725*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/6 - (575*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/36 +
  (967*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/
   30 - 31*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2*
   Subscript[p, 2]^2 + (223*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/6 +
  (967*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/15 - 62*n . Subscript[p, 1]*n . Subscript[p, 2]*
   Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2 +
  (223*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/3 + (5989*Subscript[p, 1]^4*Subscript[p, 2]^2)/450 -
  (361*Log[2]*Subscript[p, 1]^4*Subscript[p, 2]^2)/60 -
  (361*Log[OverHat[R]]*Subscript[p, 1]^4*Subscript[p, 2]^2)/30;

Subscript[P, 244] = (-2141*(n . Subscript[p, 1])^5*n . Subscript[p, 2])/48 +
  (3415*(n . Subscript[p, 1])^4*Subscript[p, 1] . Subscript[p, 2])/96 +
  (157*(n . Subscript[p, 1])^5*n . Subscript[p, 2]*Log[2])/4 -
  (361*(n . Subscript[p, 1])^4*Subscript[p, 1] . Subscript[p, 2]*Log[2])/8 +
  (157*(n . Subscript[p, 1])^5*n . Subscript[p, 2]*Log[OverHat[R]])/4 -
  (361*(n . Subscript[p, 1])^4*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]])/8 + (6223*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Subscript[p, 1]^2)/48 + (7*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Subscript[p, 1]^2)/4 -
  (5291*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2)/48 + (11*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/2 -
  (9*(Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 1]^2)/8 -
  (321*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/
   4 - 3*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2]*
   Subscript[p, 1]^2 + (603*(n . Subscript[p, 1])^2*
    Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/4 -
  (33*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/2 +
  (73*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/4 -
  (321*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 1]^2)/4 - 3*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
   Log[OverHat[R]]*Subscript[p, 1]^2 +
  (603*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^2)/4 -
  (33*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^2)/2 +
  (73*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 1]^2)/4 - (2099*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1]^4)/24 - (11*(n . Subscript[p, 2])^2*Subscript[p, 1]^4)/
   8 + (363*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^4)/16 +
  57*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^4 +
  (35*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^4)/4 -
  56*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^4 +
  57*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 1]^4 + (35*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 1]^4)/4 - 56*Subscript[p, 1] . Subscript[p, 2]*
   Log[OverHat[R]]*Subscript[p, 1]^4 -
  (11*(n . Subscript[p, 1])^2*Subscript[p, 1]^2*Subscript[p, 2]^2)/4 +
  (35*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/4 +
  (35*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/4 - (65*Subscript[p, 1]^4*Subscript[p, 2]^2)/32 -
  (43*Log[2]*Subscript[p, 1]^4*Subscript[p, 2]^2)/4 -
  (43*Log[OverHat[R]]*Subscript[p, 1]^4*Subscript[p, 2]^2)/4;

Subscript[P, 245] = (4948*(n . Subscript[p, 1])^5*n . Subscript[p, 2])/15 -
  (3445*(n . Subscript[p, 1])^4*Subscript[p, 1] . Subscript[p, 2])/18 -
  84*(n . Subscript[p, 1])^5*n . Subscript[p, 2]*Log[2] +
  53*(n . Subscript[p, 1])^4*Subscript[p, 1] . Subscript[p, 2]*Log[2] -
  168*(n . Subscript[p, 1])^5*n . Subscript[p, 2]*Log[OverHat[R]] +
  106*(n . Subscript[p, 1])^4*Subscript[p, 1] . Subscript[p, 2]*
   Log[OverHat[R]] - (1517*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Subscript[p, 1]^2)/3 + (827*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Subscript[p, 1]^2)/18 +
  199*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
   Subscript[p, 1]^2 - (268*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/9 +
  (28*(Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 1]^2)/9 +
  146*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2 -
  (43*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2]*
    Subscript[p, 1]^2)/3 - 68*(n . Subscript[p, 1])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2 +
  (40*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/3 -
  (52*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/3 +
  292*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 1]^2 - (86*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Log[OverHat[R]]*Subscript[p, 1]^2)/3 - 136*(n . Subscript[p, 1])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^2 +
  (80*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^2)/3 -
  (104*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 1]^2)/3 + (1651*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1]^4)/12 - (905*(n . Subscript[p, 2])^2*Subscript[p, 1]^4)/
   72 - (427*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^4)/24 -
  44*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^4 +
  (67*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^4)/12 +
  (61*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^4)/8 -
  88*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 1]^4 + (67*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 1]^4)/6 + (61*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^4)/4 +
  (91*(n . Subscript[p, 1])^2*Subscript[p, 1]^2*Subscript[p, 2]^2)/18 -
  (17*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/3 -
  (34*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/3 + (49*Subscript[p, 1]^4*Subscript[p, 2]^2)/72 -
  (19*Log[2]*Subscript[p, 1]^4*Subscript[p, 2]^2)/24 -
  (19*Log[OverHat[R]]*Subscript[p, 1]^4*Subscript[p, 2]^2)/12;

Subscript[P, 246] = (-11*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1]^2)/16 - (5*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/4 -
  ((Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 1]^2)/8 +
  (3*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2]*
    Subscript[p, 1]^2)/8 + (3*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/2 +
  ((Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/4 +
  (3*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 1]^2)/8 + (3*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^2)/2 +
  ((Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/
   4 + (5*(n . Subscript[p, 2])^2*Subscript[p, 1]^4)/8 -
  (3*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^4)/4 -
  (3*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^4)/4 +
  (13*(n . Subscript[p, 1])^2*Subscript[p, 1]^2*Subscript[p, 2]^2)/16 -
  (7*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/8 -
  (7*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/8 + (Subscript[p, 1]^4*Subscript[p, 2]^2)/16 +
  (11*Log[2]*Subscript[p, 1]^4*Subscript[p, 2]^2)/8 +
  (11*Log[OverHat[R]]*Subscript[p, 1]^4*Subscript[p, 2]^2)/8;

Subscript[P, 247] = (1287*(n . Subscript[p, 1])^4*(n . Subscript[p, 2])^2)/
   32 + (9*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3)/4 -
  (379*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2])/48 +
  (9*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2])/4 +
  (49*(n . Subscript[p, 1])^2*(Subscript[p, 1] . Subscript[p, 2])^2)/2 -
  (n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2)/2 -
  (291*(n . Subscript[p, 1])^4*(n . Subscript[p, 2])^2*Log[2])/8 -
  3*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*Log[2] -
  (61*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[2])/12 -
  9*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[2] -
  (365*(n . Subscript[p, 1])^2*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/
   8 + 5*n . Subscript[p, 1]*n . Subscript[p, 2]*
   (Subscript[p, 1] . Subscript[p, 2])^2*Log[2] -
  31*(Subscript[p, 1] . Subscript[p, 2])^3*Log[2] -
  (291*(n . Subscript[p, 1])^4*(n . Subscript[p, 2])^2*Log[OverHat[R]])/8 -
  3*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*Log[OverHat[R]] -
  (61*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/12 -
  9*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] -
  (365*(n . Subscript[p, 1])^2*(Subscript[p, 1] . Subscript[p, 2])^2*
    Log[OverHat[R]])/8 + 5*n . Subscript[p, 1]*n . Subscript[p, 2]*
   (Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]] -
  31*(Subscript[p, 1] . Subscript[p, 2])^3*Log[OverHat[R]] -
  (2107*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/
   24 + (127*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Subscript[p, 1]^2)/
   24 + (1561*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/16 -
  (433*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2)/16 - (335*(Subscript[p, 1] . Subscript[p, 2])^2*
    Subscript[p, 1]^2)/24 + (241*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/4 -
  (11*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2]*Subscript[p, 1]^2)/
   4 - (409*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/4 +
  (181*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^2)/4 + (811*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*
    Subscript[p, 1]^2)/8 + (241*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/4 -
  (11*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[OverHat[R]]*
    Subscript[p, 1]^2)/4 - (409*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^2)/4 +
  (181*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^2)/4 +
  (811*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 1]^2)/8 + (2333*(n . Subscript[p, 2])^2*Subscript[p, 1]^4)/
   96 - (15*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^4)/16 -
  (15*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^4)/16 -
  (4777*(n . Subscript[p, 1])^4*Subscript[p, 2]^2)/192 +
  (367*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Subscript[p, 2]^2)/72 -
  (1483*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 2]^2)/48 + (577*(n . Subscript[p, 1])^4*Log[2]*
    Subscript[p, 2]^2)/16 + (11*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Log[2]*Subscript[p, 2]^2)/12 +
  (47*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 2]^2)/2 + (577*(n . Subscript[p, 1])^4*Log[OverHat[R]]*
    Subscript[p, 2]^2)/16 + (11*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^2)/12 +
  (47*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^2)/2 +
  (2959*(n . Subscript[p, 1])^2*Subscript[p, 1]^2*Subscript[p, 2]^2)/96 +
  (7*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/3 + (59*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/12 -
  (499*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/
   8 + (11*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/4 - (123*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/2 -
  (499*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/8 + (11*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/4 -
  (123*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/2 - (1847*Subscript[p, 1]^4*Subscript[p, 2]^2)/192 +
  21*Log[2]*Subscript[p, 1]^4*Subscript[p, 2]^2 +
  21*Log[OverHat[R]]*Subscript[p, 1]^4*Subscript[p, 2]^2;

Subscript[P, 248] = (61*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*
    Subscript[p, 1]^2)/96 + (31*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2)/32 - (7*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 1]^2)/16 -
  ((Subscript[p, 1] . Subscript[p, 2])^3*Subscript[p, 1]^2)/16 -
  (5*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*Log[2]*
    Subscript[p, 1]^2)/16 - (15*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^2)/16 + (5*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/8 +
  ((Subscript[p, 1] . Subscript[p, 2])^3*Log[2]*Subscript[p, 1]^2)/8 -
  (5*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*Log[OverHat[R]]*
    Subscript[p, 1]^2)/16 - (15*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 1]^2)/16 + (5*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/
   8 + ((Subscript[p, 1] . Subscript[p, 2])^3*Log[OverHat[R]]*
    Subscript[p, 1]^2)/8 - (31*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Subscript[p, 1]^4)/64 - (11*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^4)/64 +
  (15*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2]*Subscript[p, 1]^4)/
   32 + ((n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^4)/32 + (15*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Log[OverHat[R]]*Subscript[p, 1]^4)/32 +
  ((n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 1]^4)/32 + (61*(n . Subscript[p, 1])^5*n . Subscript[p, 2]*
    Subscript[p, 2]^2)/96 + (137*(n . Subscript[p, 1])^4*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/96 -
  (5*(n . Subscript[p, 1])^5*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/
   16 - (19*(n . Subscript[p, 1])^4*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 2]^2)/16 - (5*(n . Subscript[p, 1])^5*n . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^2)/16 -
  (19*(n . Subscript[p, 1])^4*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^2)/16 -
  (59*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/24 - (21*(n . Subscript[p, 1])^2*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/
   8 + (7*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/4 +
  (11*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/4 +
  (7*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/4 +
  (11*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/4 +
  (99*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^4*
    Subscript[p, 2]^2)/64 - (Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^4*Subscript[p, 2]^2)/64 -
  (49*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^4*
    Subscript[p, 2]^2)/32 - (47*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^4*Subscript[p, 2]^2)/32 -
  (49*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 1]^4*Subscript[p, 2]^2)/32 -
  (47*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^4*
    Subscript[p, 2]^2)/32;

Subscript[P, 249] = (-9*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1]^4)/64 - (9*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^4)/16 -
  (3*(Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 1]^4)/32 +
  (17*(n . Subscript[p, 2])^2*Subscript[p, 1]^6)/64 +
  (21*(n . Subscript[p, 1])^2*Subscript[p, 1]^4*Subscript[p, 2]^2)/64 -
  (29*Subscript[p, 1]^6*Subscript[p, 2]^2)/64;

Subscript[P, 250] = (33*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1]^4)/64 + (15*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^4)/16 +
  (3*(Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 1]^4)/32 -
  (9*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2]*
    Subscript[p, 1]^4)/32 - (9*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^4)/8 -
  (3*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^4)/16 -
  (9*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 1]^4)/32 - (9*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^4)/8 -
  (3*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^4)/
   16 - (27*(n . Subscript[p, 2])^2*Subscript[p, 1]^6)/64 +
  (17*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^6)/32 +
  (17*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^6)/32 -
  (39*(n . Subscript[p, 1])^2*Subscript[p, 1]^4*Subscript[p, 2]^2)/64 +
  (21*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^4*Subscript[p, 2]^2)/
   32 + (21*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^4*
    Subscript[p, 2]^2)/32 - (3*Subscript[p, 1]^6*Subscript[p, 2]^2)/64 -
  (29*Log[2]*Subscript[p, 1]^6*Subscript[p, 2]^2)/32 -
  (29*Log[OverHat[R]]*Subscript[p, 1]^6*Subscript[p, 2]^2)/32;

Subscript[P, 251] = (-11*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/
   4 - (14437*n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/48 +
  (915*(n . Subscript[p, 2])^4)/64 -
  (91*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2])/4 + (2176*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2])/15 -
  (1069*(Subscript[p, 1] . Subscript[p, 2])^2)/8 +
  (63*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/8 +
  (543*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/16 +
  (19867*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/80 +
  (233*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/48 +
  (28189*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/90 -
  (1447*Subscript[p, 1]^2*Subscript[p, 2]^2)/16 -
  (30815*Subscript[p, 2]^4)/576;

Subscript[P, 252] = (8587*(n . Subscript[p, 2])^4)/96 -
  (3*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/2 -
  (59531*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/480 +
  (195*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/2 -
  (74581*Subscript[p, 2]^4)/1440;

Subscript[P, 253] = -((n . Subscript[p, 2])^2*Subscript[p, 2]^2)/4 -
  (71*Subscript[p, 2]^4)/16;

Subscript[P, 254] = (11*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/2 -
  (11*Subscript[p, 2]^4)/6;

Subscript[P, 255] = (33*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/8 -
  (11*Subscript[p, 2]^4)/8;

Subscript[P, 256] = ((n . Subscript[p, 2])^2*Subscript[p, 2]^2)/4 -
  (17*Subscript[p, 2]^4)/16;

Subscript[P, 257] = (25*(n . Subscript[p, 2])^4)/6 +
  (n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/2 -
  3*(n . Subscript[p, 2])^2*Subscript[p, 2]^2 +
  (31*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/4 -
  Subscript[p, 2]^4;

Subscript[P, 258] = (4395*(n . Subscript[p, 2])^4)/1024 -
  (2955*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/512 +
  (1091*Subscript[p, 2]^4)/1024;

Subscript[P, 259] = (95*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/4 +
  (29265*n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/128 +
  (45*(n . Subscript[p, 2])^4)/4 -
  (87*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2])/5 - (6547*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2])/80 +
  (79*(Subscript[p, 1] . Subscript[p, 2])^2)/30 -
  (15255*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2])/128 +
  (4491*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2])/
   128 - (15255*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[OverHat[R]])/
   128 + (4491*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]])/128 - (251*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/
   80 - (19*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/4 -
  (56897*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/640 -
  (97*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/8 +
  (17483*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/960 +
  (6669*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/
   128 - (669*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/
   128 + (6669*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 2]^2)/128 - (669*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^2)/128 +
  (251*Subscript[p, 1]^2*Subscript[p, 2]^2)/240 + (43*Subscript[p, 2]^4)/24;

Subscript[P, 260] = (95*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/3 -
  95*n . Subscript[p, 1]*(n . Subscript[p, 2])^3 +
  15*(n . Subscript[p, 2])^4 - (116*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2])/5 + 41*(n . Subscript[p, 2])^2*
   Subscript[p, 1] . Subscript[p, 2] +
  (158*(Subscript[p, 1] . Subscript[p, 2])^2)/45 -
  (251*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/60 -
  (19*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/3 +
  82*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2 -
  (97*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/6 -
  22*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2 +
  (251*Subscript[p, 1]^2*Subscript[p, 2]^2)/180 + (43*Subscript[p, 2]^4)/18;

Subscript[P, 261] = (-11*(n . Subscript[p, 2])^4)/6 +
  (5*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/4 -
  3*(n . Subscript[p, 2])^2*Subscript[p, 2]^2 -
  (37*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/4 +
  (67*Subscript[p, 2]^4)/16;

Subscript[P, 262] = 20*(n . Subscript[p, 2])^4 +
  (11*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/4 -
  33*(n . Subscript[p, 2])^2*Subscript[p, 2]^2 -
  (11*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/12 +
  7*Subscript[p, 2]^4;

Subscript[P, 263] = -((n . Subscript[p, 2])^2*Subscript[p, 2]^2) +
  (79*Subscript[p, 2]^4)/4;

Subscript[P, 264] = (n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/4 -
  (1225*(n . Subscript[p, 2])^4)/12 -
  (9*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2])/4 -
  (53*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/8 +
  (681*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/16 -
  (901*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/8 +
  (17869*Subscript[p, 2]^4)/240;

Subscript[P, 265] = (3*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 2]^4)/16 - (3*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 2]^4)/16;

Subscript[P, 266] = (27*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/4 +
  (1582927*n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/720 -
  (1761*(n . Subscript[p, 2])^4)/32 +
  (167*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2])/4 - (460079*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2])/400 -
  (449*(Subscript[p, 1] . Subscript[p, 2])^2)/8 -
  (33*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2])/2 -
  (14437*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2])/8 +
  (2745*(n . Subscript[p, 2])^4*Log[2])/32 -
  (273*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[2])/2 + (4352*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2]*Log[2])/5 -
  (3207*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/4 -
  (33*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[OverHat[R]])/2 -
  (14437*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[OverHat[R]])/8 +
  (2745*(n . Subscript[p, 2])^4*Log[OverHat[R]])/32 -
  (273*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[OverHat[R]])/2 +
  (4352*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]])/5 - (3207*(Subscript[p, 1] . Subscript[p, 2])^2*
    Log[OverHat[R]])/4 - (75*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/8 +
  (189*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/4 +
  (189*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/4 -
  (545*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/16 -
  (5676961*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/3600 +
  (26221*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/288 +
  (3656833*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/10800 +
  (1629*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^2)/8 +
  (59601*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/
   40 + (233*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2)/8 +
  (28189*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/15 +
  (1629*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/8 +
  (59601*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 2]^2)/40 + (233*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 2]^2)/8 + (28189*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^2)/15 -
  (503*Subscript[p, 1]^2*Subscript[p, 2]^2)/16 -
  (4341*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/8 -
  (4341*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/8 -
  (2833*Subscript[p, 2]^4)/216 - (30815*Log[2]*Subscript[p, 2]^4)/96 -
  (30815*Log[OverHat[R]]*Subscript[p, 2]^4)/96;

Subscript[P, 267] = (-229229*(n . Subscript[p, 2])^4)/360 +
  (8587*(n . Subscript[p, 2])^4*Log[2])/16 +
  (8587*(n . Subscript[p, 2])^4*Log[OverHat[R]])/16 -
  (n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/2 +
  (6686411*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/7200 +
  (71*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/2 -
  9*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2 -
  (59531*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2)/80 +
  585*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2 -
  9*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 2]^2 - (59531*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 2]^2)/80 + 585*Subscript[p, 1] . Subscript[p, 2]*
   Log[OverHat[R]]*Subscript[p, 2]^2 - (2612279*Subscript[p, 2]^4)/21600 -
  (74581*Log[2]*Subscript[p, 2]^4)/240 -
  (74581*Log[OverHat[R]]*Subscript[p, 2]^4)/240;

Subscript[P, 268] = (15*Subscript[p, 2]^4)/4 -
  (135*Log[2]*Subscript[p, 2]^4)/2 - (135*Log[OverHat[R]]*Subscript[p, 2]^4)/2;

Subscript[P, 269] = (7*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/4 -
  ((n . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2)/2 -
  (3*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/2 -
  (119*Subscript[p, 2]^4)/48 - (71*Log[2]*Subscript[p, 2]^4)/8 -
  (213*Log[OverHat[R]]*Subscript[p, 2]^4)/8;

Subscript[P, 270] = (-789*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/
   16 + (21269*n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/48 -
  (419*(n . Subscript[p, 2])^4)/24 +
  (261*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2])/4 - (3293*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2])/48 +
  (997*(Subscript[p, 1] . Subscript[p, 2])^2)/8 -
  (275*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/16 -
  (37*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/8 -
  (2957*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/24 -
  (1135*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/24 -
  (6997*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/20 +
  22*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2 +
  33*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 2]^2 +
  (177*Subscript[p, 1]^2*Subscript[p, 2]^2)/2 +
  (38281*Subscript[p, 2]^4)/720 - (22*Log[2]*Subscript[p, 2]^4)/3 -
  11*Log[OverHat[R]]*Subscript[p, 2]^4;

Subscript[P, 271] = (-3*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/2 +
  ((n . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2)/2 +
  (n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 2]^2 +
  (9*Subscript[p, 2]^4)/8 - (17*Log[2]*Subscript[p, 2]^4)/8 -
  (17*Log[OverHat[R]]*Subscript[p, 2]^4)/4;

Subscript[P, 272] = (-383*(n . Subscript[p, 2])^4)/18 +
  (25*(n . Subscript[p, 2])^4*Log[2])/3 +
  (50*(n . Subscript[p, 2])^4*Log[OverHat[R]])/3 -
  2*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2 +
  (103*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/6 +
  (Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/2 +
  n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2 -
  6*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2 +
  (31*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/2 +
  2*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 2]^2 - 12*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
   Subscript[p, 2]^2 + 31*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 2]^2 - (5*Subscript[p, 2]^4)/3 - 2*Log[2]*Subscript[p, 2]^4 -
  4*Log[OverHat[R]]*Subscript[p, 2]^4;

Subscript[P, 273] = (-5*Subscript[p, 2]^4)/2 - 3*Log[2]*Subscript[p, 2]^4 -
  3*Log[OverHat[R]]*Subscript[p, 2]^4;

Subscript[P, 274] = (3*Subscript[p, 2]^4)/8 + (5*Log[2]*Subscript[p, 2]^4)/
   4 + (5*Log[OverHat[R]]*Subscript[p, 2]^4)/4;

Subscript[P, 275] = (-60959*(n . Subscript[p, 2])^4)/1024 +
  (13185*(n . Subscript[p, 2])^4*Log[2])/512 +
  (13185*(n . Subscript[p, 2])^4*Log[OverHat[R]])/512 +
  (33*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/16 +
  (200021*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/2560 -
  (11*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/16 -
  (8865*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2)/256 -
  (8865*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/256 -
  (197737*Subscript[p, 2]^4)/15360 + (3273*Log[2]*Subscript[p, 2]^4)/512 +
  (3273*Log[OverHat[R]]*Subscript[p, 2]^4)/512;

Subscript[P, 276] = (-37439*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/
   144 + (26861*n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/30 -
  (991*(n . Subscript[p, 2])^4)/9 +
  (44623*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2])/300 -
  (15729*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2])/25 -
  (195983*(Subscript[p, 1] . Subscript[p, 2])^2)/5400 +
  (190*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2])/3 -
  190*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2] +
  30*(n . Subscript[p, 2])^4*Log[2] -
  (232*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[2])/5 + 82*(n . Subscript[p, 2])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[2] +
  (316*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/45 +
  190*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[OverHat[R]] -
  570*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[OverHat[R]] +
  90*(n . Subscript[p, 2])^4*Log[OverHat[R]] -
  (696*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[OverHat[R]])/5 + 246*(n . Subscript[p, 2])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] +
  (316*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]])/15 +
  (153373*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/3600 -
  (251*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/30 -
  (251*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/10 +
  (32597*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/720 -
  (241301*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/300 +
  (46961*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/450 +
  (305573*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/900 -
  (38*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^2)/3 +
  164*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2 -
  (97*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2)/3 -
  44*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2 -
  38*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^2 +
  492*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 2]^2 - 97*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
   Subscript[p, 2]^2 - 132*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 2]^2 - (242953*Subscript[p, 1]^2*Subscript[p, 2]^2)/10800 +
  (251*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/90 +
  (251*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/30 -
  (173953*Subscript[p, 2]^4)/10800 + (43*Log[2]*Subscript[p, 2]^4)/9 +
  (43*Log[OverHat[R]]*Subscript[p, 2]^4)/3;

Subscript[P, 277] = (22*(n . Subscript[p, 2])^4)/3 -
  (22*(n . Subscript[p, 2])^4*Log[2])/3 -
  (22*(n . Subscript[p, 2])^4*Log[OverHat[R]])/3 -
  3*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2 -
  (47*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/8 +
  (Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/2 +
  5*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2 -
  12*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2 -
  37*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2 +
  5*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 2]^2 - 12*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
   Subscript[p, 2]^2 - 37*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 2]^2 + 3*Subscript[p, 2]^4 + (67*Log[2]*Subscript[p, 2]^4)/
   4 + (67*Log[OverHat[R]]*Subscript[p, 2]^4)/4;

Subscript[P, 278] = (-589*(n . Subscript[p, 2])^4)/3 +
  2*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2] +
  40*(n . Subscript[p, 2])^4*Log[2] + 120*(n . Subscript[p, 2])^4*
   Log[OverHat[R]] - (431*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 2]^2)/24 + (124717*(n . Subscript[p, 2])^2*
    Subscript[p, 2]^2)/300 + (1787*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 2]^2)/72 + (11*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Log[2]*Subscript[p, 2]^2)/2 - 66*(n . Subscript[p, 2])^2*Log[2]*
   Subscript[p, 2]^2 - (11*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 2]^2)/6 + (33*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^2)/2 - 198*(n . Subscript[p, 2])^2*
   Log[OverHat[R]]*Subscript[p, 2]^2 -
  (11*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 2]^2)/
   2 - (95977*Subscript[p, 2]^4)/900 + 14*Log[2]*Subscript[p, 2]^4 +
  42*Log[OverHat[R]]*Subscript[p, 2]^4;

Subscript[P, 279] = 5*(n . Subscript[p, 2])^2*Subscript[p, 2]^2 -
  4*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2 -
  6*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 2]^2 +
  (3*Subscript[p, 2]^4)/4 + 79*Log[2]*Subscript[p, 2]^4 +
  (237*Log[OverHat[R]]*Subscript[p, 2]^4)/2;

Subscript[P, 280] = (-9*n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/4 +
  (227459*(n . Subscript[p, 2])^4)/360 +
  (55*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2])/4 +
  n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2] -
  (1225*(n . Subscript[p, 2])^4*Log[2])/3 - 9*(n . Subscript[p, 2])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[2] +
  (3*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[OverHat[R]])/2 -
  (1225*(n . Subscript[p, 2])^4*Log[OverHat[R]])/2 -
  (27*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]])/2 + (229*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 2]^2)/8 - (115213*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/
   240 - (433*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/8 -
  (53*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/2 +
  (681*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2)/4 -
  (901*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/2 -
  (159*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 2]^2)/4 + (2043*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 2]^2)/8 - (2703*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^2)/4 + (82931*Subscript[p, 2]^4)/3600 +
  (17869*Log[2]*Subscript[p, 2]^4)/60 +
  (17869*Log[OverHat[R]]*Subscript[p, 2]^4)/40;

Subscript[P, 281] = (-9*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 2]^4)/16 + (3*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 2]^4)/16 + (3*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*
    Subscript[p, 2]^4)/8 - (3*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 2]^4)/8 + (3*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^4)/8 -
  (3*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 2]^4)/8;

Subscript[P, 282] = (14953*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/
   48 - (678191*n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/240 +
  (4034*(n . Subscript[p, 2])^4)/45 -
  (3187*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2])/12 + (587807*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2])/720 +
  (2051*(Subscript[p, 1] . Subscript[p, 2])^2)/24 -
  (789*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2])/4 +
  (21269*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2])/12 -
  (419*(n . Subscript[p, 2])^4*Log[2])/6 + 261*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Subscript[p, 1] . Subscript[p, 2]*Log[2] -
  (3293*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2])/
   12 + (997*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/2 -
  (2367*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[OverHat[R]])/8 +
  (21269*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[OverHat[R]])/8 -
  (419*(n . Subscript[p, 2])^4*Log[OverHat[R]])/4 +
  (783*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[OverHat[R]])/2 -
  (3293*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]])/8 + (2991*(Subscript[p, 1] . Subscript[p, 2])^2*
    Log[OverHat[R]])/4 + (425*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/48 -
  (275*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/4 -
  (825*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/8 -
  (292*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/3 +
  (89699*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/90 +
  (34519*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/360 -
  (67321*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/600 -
  (37*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^2)/2 -
  (2957*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/6 -
  (1135*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2)/6 -
  (6997*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/5 +
  44*(n . Subscript[p, 2])^2*Log[2]^2*Subscript[p, 2]^2 +
  99*(n . Subscript[p, 2])^2*Log[OverHat[R]]^2*Subscript[p, 2]^2 -
  (111*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/4 -
  (2957*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 2]^2)/4 - (1135*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 2]^2)/4 - (20991*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^2)/10 + 132*(n . Subscript[p, 2])^2*
   Log[2]*Log[OverHat[R]]*Subscript[p, 2]^2 +
  (369*Subscript[p, 1]^2*Subscript[p, 2]^2)/8 +
  354*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2 +
  531*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2 -
  (172381*Subscript[p, 2]^4)/10800 + (38281*Log[2]*Subscript[p, 2]^4)/180 -
  (44*Log[2]^2*Subscript[p, 2]^4)/3 - 33*Log[OverHat[R]]^2*Subscript[p, 2]^4 +
  (38281*Log[OverHat[R]]*Subscript[p, 2]^4)/120 -
  44*Log[2]*Log[OverHat[R]]*Subscript[p, 2]^4;

Subscript[P, 283] =
 (2188637*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2)/2160 -
  (200357*n . Subscript[p, 1]*(n . Subscript[p, 2])^3)/45 +
  (104189*(n . Subscript[p, 2])^4)/270 -
  (751277*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2])/1500 +
  (6792833*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2])/2250 +
  (2547341*(Subscript[p, 1] . Subscript[p, 2])^2)/81000 -
  (37439*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2])/72 +
  (26861*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2])/15 -
  (1982*(n . Subscript[p, 2])^4*Log[2])/9 +
  (44623*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[2])/150 -
  (31458*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2])/
   25 - (195983*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/2700 +
  (190*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2]^2)/3 -
  190*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2]^2 +
  30*(n . Subscript[p, 2])^4*Log[2]^2 -
  (232*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[2]^2)/5 + 82*(n . Subscript[p, 2])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[2]^2 +
  (316*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2]^2)/45 +
  570*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[OverHat[R]]^2 -
  1710*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[OverHat[R]]^2 +
  270*(n . Subscript[p, 2])^4*Log[OverHat[R]]^2 -
  (2088*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[OverHat[R]]^2)/5 + 738*(n . Subscript[p, 2])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2 +
  (316*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]]^2)/5 -
  (37439*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[OverHat[R]])/
   24 + (26861*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[OverHat[R]])/
   5 - (1982*(n . Subscript[p, 2])^4*Log[OverHat[R]])/3 +
  (44623*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/50 -
  (94374*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]])/25 - (195983*(Subscript[p, 1] . Subscript[p, 2])^2*
    Log[OverHat[R]])/900 + 380*(n . Subscript[p, 1])^2*
   (n . Subscript[p, 2])^2*Log[2]*Log[OverHat[R]] -
  1140*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2]*Log[OverHat[R]] +
  180*(n . Subscript[p, 2])^4*Log[2]*Log[OverHat[R]] -
  (1392*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[2]*Log[OverHat[R]])/5 +
  492*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
   Log[OverHat[R]] + (632*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*
    Log[OverHat[R]])/15 - (6543001*(n . Subscript[p, 2])^2*Subscript[p, 1]^2)/
   54000 + (153373*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2)/1800 -
  (251*(n . Subscript[p, 2])^2*Log[2]^2*Subscript[p, 1]^2)/30 -
  (753*(n . Subscript[p, 2])^2*Log[OverHat[R]]^2*Subscript[p, 1]^2)/10 +
  (153373*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2)/600 -
  (251*(n . Subscript[p, 2])^2*Log[2]*Log[OverHat[R]]*Subscript[p, 1]^2)/5 -
  (1549781*(n . Subscript[p, 1])^2*Subscript[p, 2]^2)/10800 +
  (5421989*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/1500 -
  (1058194*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/3375 -
  (14835781*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/13500 +
  (32597*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^2)/360 -
  (241301*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/
   150 + (46961*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2)/225 +
  (305573*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/450 -
  (38*(n . Subscript[p, 1])^2*Log[2]^2*Subscript[p, 2]^2)/3 +
  164*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]^2*Subscript[p, 2]^2 -
  (97*(n . Subscript[p, 2])^2*Log[2]^2*Subscript[p, 2]^2)/3 -
  44*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2*Subscript[p, 2]^2 -
  114*(n . Subscript[p, 1])^2*Log[OverHat[R]]^2*Subscript[p, 2]^2 +
  1476*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2*Subscript[p, 2]^2 -
  291*(n . Subscript[p, 2])^2*Log[OverHat[R]]^2*Subscript[p, 2]^2 -
  396*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2*Subscript[p, 2]^2 +
  (32597*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/120 -
  (241301*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 2]^2)/50 + (46961*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 2]^2)/75 + (305573*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^2)/150 - 76*(n . Subscript[p, 1])^2*
   Log[2]*Log[OverHat[R]]*Subscript[p, 2]^2 + 984*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[2]*Log[OverHat[R]]*Subscript[p, 2]^2 -
  194*(n . Subscript[p, 2])^2*Log[2]*Log[OverHat[R]]*Subscript[p, 2]^2 -
  264*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]]*
   Subscript[p, 2]^2 + (1670911*Subscript[p, 1]^2*Subscript[p, 2]^2)/162000 -
  (242953*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/5400 +
  (251*Log[2]^2*Subscript[p, 1]^2*Subscript[p, 2]^2)/90 +
  (251*Log[OverHat[R]]^2*Subscript[p, 1]^2*Subscript[p, 2]^2)/10 -
  (242953*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/1800 +
  (251*Log[2]*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/15 +
  (3921739*Subscript[p, 2]^4)/162000 - (173953*Log[2]*Subscript[p, 2]^4)/
   5400 + (43*Log[2]^2*Subscript[p, 2]^4)/9 + 43*Log[OverHat[R]]^2*Subscript[p, 2]^4 -
  (173953*Log[OverHat[R]]*Subscript[p, 2]^4)/1800 +
  (86*Log[2]*Log[OverHat[R]]*Subscript[p, 2]^4)/3;

Subscript[P, 284] = (51962*(n . Subscript[p, 2])^4)/45 -
  12*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2] -
  (1178*(n . Subscript[p, 2])^4*Log[2])/3 + 4*(n . Subscript[p, 2])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[2] + 40*(n . Subscript[p, 2])^4*
   Log[2]^2 + 360*(n . Subscript[p, 2])^4*Log[OverHat[R]]^2 -
  1178*(n . Subscript[p, 2])^4*Log[OverHat[R]] +
  12*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
   Log[OverHat[R]] + 240*(n . Subscript[p, 2])^4*Log[2]*Log[OverHat[R]] +
  (3649*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^2)/72 -
  (9661049*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/4500 +
  (1025*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/216 -
  (431*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/12 +
  (124717*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2)/150 +
  (1787*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/36 +
  (11*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]^2*Subscript[p, 2]^2)/2 -
  66*(n . Subscript[p, 2])^2*Log[2]^2*Subscript[p, 2]^2 -
  (11*Subscript[p, 1] . Subscript[p, 2]*Log[2]^2*Subscript[p, 2]^2)/6 +
  (99*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]^2*Subscript[p, 2]^2)/2 -
  594*(n . Subscript[p, 2])^2*Log[OverHat[R]]^2*Subscript[p, 2]^2 -
  (33*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]^2*Subscript[p, 2]^2)/2 -
  (431*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 2]^2)/4 + (124717*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 2]^2)/50 + (1787*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^2)/12 + 33*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[2]*Log[OverHat[R]]*Subscript[p, 2]^2 -
  396*(n . Subscript[p, 2])^2*Log[2]*Log[OverHat[R]]*Subscript[p, 2]^2 -
  11*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Log[OverHat[R]]*
   Subscript[p, 2]^2 + (5015099*Subscript[p, 2]^4)/13500 -
  (95977*Log[2]*Subscript[p, 2]^4)/450 + 14*Log[2]^2*Subscript[p, 2]^4 +
  126*Log[OverHat[R]]^2*Subscript[p, 2]^4 - (95977*Log[OverHat[R]]*Subscript[p, 2]^4)/
   150 + 84*Log[2]*Log[OverHat[R]]*Subscript[p, 2]^4;

Subscript[P, 285] = -56*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3 +
  (913*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^4)/10 +
  (200*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2])/3 -
  (462*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Subscript[p, 1] . Subscript[p, 2])/5 -
  (41*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2)/3 +
  (112*(n . Subscript[p, 2])^2*(Subscript[p, 1] . Subscript[p, 2])^2)/5 +
  (31*(Subscript[p, 1] . Subscript[p, 2])^3)/6 +
  (100*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Subscript[p, 1]^2)/3 -
  (763*(n . Subscript[p, 2])^4*Subscript[p, 1]^2)/60 -
  (68*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2)/3 + (76*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Subscript[p, 2]^2)/3 - (1492*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Subscript[p, 2]^2)/15 -
  (68*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 2]^2)/3 + (1012*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/15 -
  (461*(Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 2]^2)/30 -
  (31*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/2 + (967*(n . Subscript[p, 2])^2*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/60 + (223*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/12 +
  (154*(n . Subscript[p, 1])^2*Subscript[p, 2]^4)/15 -
  (361*Subscript[p, 1]^2*Subscript[p, 2]^4)/120;

Subscript[P, 286] = (157*n . Subscript[p, 1]*(n . Subscript[p, 2])^5)/16 -
  (361*(n . Subscript[p, 2])^4*Subscript[p, 1] . Subscript[p, 2])/32 -
  (3*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/4 -
  (321*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Subscript[p, 2]^2)/16 -
  (33*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Subscript[p, 2]^2)/8 +
  (603*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 2]^2)/16 + (73*(Subscript[p, 1] . Subscript[p, 2])^2*
    Subscript[p, 2]^2)/16 + (35*(n . Subscript[p, 2])^2*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/16 + (35*(n . Subscript[p, 1])^2*Subscript[p, 2]^4)/
   16 + (57*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^4)/4 -
  14*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^4 -
  (43*Subscript[p, 1]^2*Subscript[p, 2]^4)/16;

Subscript[P, 287] = -42*n . Subscript[p, 1]*(n . Subscript[p, 2])^5 +
  (53*(n . Subscript[p, 2])^4*Subscript[p, 1] . Subscript[p, 2])/2 -
  (43*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/6 +
  73*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Subscript[p, 2]^2 +
  (20*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Subscript[p, 2]^2)/3 - 34*(n . Subscript[p, 2])^2*
   Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2 -
  (26*(Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 2]^2)/3 -
  (17*(n . Subscript[p, 2])^2*Subscript[p, 1]^2*Subscript[p, 2]^2)/6 +
  (67*(n . Subscript[p, 1])^2*Subscript[p, 2]^4)/24 -
  22*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^4 +
  (61*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^4)/16 -
  (19*Subscript[p, 1]^2*Subscript[p, 2]^4)/48;

Subscript[P, 288] = (3*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 2]^2)/16 + (3*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/4 +
  ((Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 2]^2)/8 -
  (7*(n . Subscript[p, 2])^2*Subscript[p, 1]^2*Subscript[p, 2]^2)/16 -
  (3*(n . Subscript[p, 1])^2*Subscript[p, 2]^4)/8 +
  (11*Subscript[p, 1]^2*Subscript[p, 2]^4)/16;

Subscript[P, 289] = (-3*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3)/4 -
  (291*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^4)/32 -
  (9*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2])/4 -
  (61*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Subscript[p, 1] . Subscript[p, 2])/48 +
  (5*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2)/4 -
  (365*(n . Subscript[p, 2])^2*(Subscript[p, 1] . Subscript[p, 2])^2)/32 -
  (31*(Subscript[p, 1] . Subscript[p, 2])^3)/4 +
  (11*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Subscript[p, 1]^2)/48 +
  (577*(n . Subscript[p, 2])^4*Subscript[p, 1]^2)/64 +
  (47*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2)/8 - (11*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Subscript[p, 2]^2)/16 + (241*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Subscript[p, 2]^2)/16 +
  (181*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 2]^2)/16 - (409*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/16 +
  (811*(Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 2]^2)/32 +
  (11*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/16 - (499*(n . Subscript[p, 2])^2*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/32 - (123*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/8 -
  (15*(n . Subscript[p, 1])^2*Subscript[p, 2]^4)/64 +
  (21*Subscript[p, 1]^2*Subscript[p, 2]^4)/4;

Subscript[P, 290] = (-5*n . Subscript[p, 1]*(n . Subscript[p, 2])^5*
    Subscript[p, 1]^2)/32 - (19*(n . Subscript[p, 2])^4*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/32 -
  (5*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*Subscript[p, 2]^2)/32 -
  (15*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/32 +
  (5*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 2]^2)/16 +
  ((Subscript[p, 1] . Subscript[p, 2])^3*Subscript[p, 2]^2)/16 +
  (7*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/8 + (11*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/
   8 + (15*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Subscript[p, 2]^4)/
   64 + ((n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 2]^4)/64 - (49*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1]^2*Subscript[p, 2]^4)/64 -
  (47*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2*Subscript[p, 2]^4)/
   64;

Subscript[P, 291] = 470*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3 -
  (37541*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^4)/50 -
  (4279*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2])/9 +
  (152936*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Subscript[p, 1] . Subscript[p, 2])/225 +
  (880*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2)/9 -
  (3254*(n . Subscript[p, 2])^2*(Subscript[p, 1] . Subscript[p, 2])^2)/25 +
  (5*(Subscript[p, 1] . Subscript[p, 2])^3)/9 -
  112*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*Log[2] +
  (913*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^4*Log[2])/5 +
  (400*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2]*Log[2])/3 -
  (924*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Subscript[p, 1] . Subscript[p, 2]*Log[2])/5 -
  (82*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/3 +
  (224*(n . Subscript[p, 2])^2*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/
   5 + (31*(Subscript[p, 1] . Subscript[p, 2])^3*Log[2])/3 -
  224*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*Log[OverHat[R]] +
  (1826*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^4*Log[OverHat[R]])/5 +
  (800*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/3 -
  (1848*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/5 -
  (164*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]])/3 +
  (448*(n . Subscript[p, 2])^2*(Subscript[p, 1] . Subscript[p, 2])^2*
    Log[OverHat[R]])/5 + (62*(Subscript[p, 1] . Subscript[p, 2])^3*
    Log[OverHat[R]])/3 - (2060*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Subscript[p, 1]^2)/9 + (101393*(n . Subscript[p, 2])^4*Subscript[p, 1]^2)/
   900 + (757*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2)/9 + (200*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Log[2]*Subscript[p, 1]^2)/3 - (763*(n . Subscript[p, 2])^4*Log[2]*
    Subscript[p, 1]^2)/30 - (136*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/3 +
  (400*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[OverHat[R]]*
    Subscript[p, 1]^2)/3 - (763*(n . Subscript[p, 2])^4*Log[OverHat[R]]*
    Subscript[p, 1]^2)/15 - (272*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^2)/3 -
  (1970*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Subscript[p, 2]^2)/9 +
  (157477*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/
   225 + (1099*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 2]^2)/9 - (82522*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/225 +
  (5531*(Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 2]^2)/450 +
  (152*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/
   3 - (2984*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2]*
    Subscript[p, 2]^2)/15 - (136*(n . Subscript[p, 1])^2*
    Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/3 +
  (2024*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/15 -
  (461*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2)/15 +
  (304*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 2]^2)/3 - (5968*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/15 -
  (272*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^2)/3 +
  (4048*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 2]^2)/15 -
  (922*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 2]^2)/15 + (725*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/6 -
  (115747*(n . Subscript[p, 2])^2*Subscript[p, 1]^2*Subscript[p, 2]^2)/900 -
  (575*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/
   36 - 31*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2*
   Subscript[p, 2]^2 + (967*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/30 + (223*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/6 - 62*n . Subscript[p, 1]*
   n . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2 +
  (967*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/15 + (223*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/3 -
  (12409*(n . Subscript[p, 1])^2*Subscript[p, 2]^4)/225 +
  (308*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^4)/15 +
  (616*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^4)/15 +
  (5989*Subscript[p, 1]^2*Subscript[p, 2]^4)/450 -
  (361*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^4)/60 -
  (361*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^4)/30;

Subscript[P, 292] = (-2141*n . Subscript[p, 1]*(n . Subscript[p, 2])^5)/48 +
  (3415*(n . Subscript[p, 2])^4*Subscript[p, 1] . Subscript[p, 2])/96 +
  (157*n . Subscript[p, 1]*(n . Subscript[p, 2])^5*Log[2])/4 -
  (361*(n . Subscript[p, 2])^4*Subscript[p, 1] . Subscript[p, 2]*Log[2])/8 +
  (157*n . Subscript[p, 1]*(n . Subscript[p, 2])^5*Log[OverHat[R]])/4 -
  (361*(n . Subscript[p, 2])^4*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]])/8 + (7*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 2]^2)/4 + (6223*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Subscript[p, 2]^2)/48 + (11*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/2 -
  (5291*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 2]^2)/48 - (9*(Subscript[p, 1] . Subscript[p, 2])^2*
    Subscript[p, 2]^2)/8 - 3*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
   Log[2]*Subscript[p, 2]^2 - (321*n . Subscript[p, 1]*
    (n . Subscript[p, 2])^3*Log[2]*Subscript[p, 2]^2)/4 -
  (33*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/2 +
  (603*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 2]^2)/4 + (73*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*
    Subscript[p, 2]^2)/4 - 3*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
   Log[OverHat[R]]*Subscript[p, 2]^2 -
  (321*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[OverHat[R]]*
    Subscript[p, 2]^2)/4 - (33*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 2]^2)/2 +
  (603*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^2)/4 +
  (73*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 2]^2)/4 - (11*(n . Subscript[p, 2])^2*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/4 + (35*(n . Subscript[p, 2])^2*Log[2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/4 +
  (35*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/4 - (11*(n . Subscript[p, 1])^2*Subscript[p, 2]^4)/8 -
  (2099*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^4)/24 +
  (363*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^4)/16 +
  (35*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^4)/4 +
  57*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^4 -
  56*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^4 +
  (35*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^4)/4 +
  57*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 2]^4 - 56*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 2]^4 - (65*Subscript[p, 1]^2*Subscript[p, 2]^4)/32 -
  (43*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^4)/4 -
  (43*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^4)/4;

Subscript[P, 293] = (4948*n . Subscript[p, 1]*(n . Subscript[p, 2])^5)/15 -
  (3445*(n . Subscript[p, 2])^4*Subscript[p, 1] . Subscript[p, 2])/18 -
  84*n . Subscript[p, 1]*(n . Subscript[p, 2])^5*Log[2] +
  53*(n . Subscript[p, 2])^4*Subscript[p, 1] . Subscript[p, 2]*Log[2] -
  168*n . Subscript[p, 1]*(n . Subscript[p, 2])^5*Log[OverHat[R]] +
  106*(n . Subscript[p, 2])^4*Subscript[p, 1] . Subscript[p, 2]*
   Log[OverHat[R]] + (827*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 2]^2)/18 - (1517*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Subscript[p, 2]^2)/3 - (268*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/9 +
  199*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
   Subscript[p, 2]^2 + (28*(Subscript[p, 1] . Subscript[p, 2])^2*
    Subscript[p, 2]^2)/9 - (43*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2)/3 +
  146*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2]*Subscript[p, 2]^2 +
  (40*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/3 -
  68*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
   Subscript[p, 2]^2 - (52*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*
    Subscript[p, 2]^2)/3 - (86*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/3 +
  292*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[OverHat[R]]*
   Subscript[p, 2]^2 + (80*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 2]^2)/3 -
  136*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
   Log[OverHat[R]]*Subscript[p, 2]^2 -
  (104*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 2]^2)/3 + (91*(n . Subscript[p, 2])^2*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/18 - (17*(n . Subscript[p, 2])^2*Log[2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/3 -
  (34*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/3 - (905*(n . Subscript[p, 1])^2*Subscript[p, 2]^4)/
   72 + (1651*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^4)/12 -
  (427*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^4)/24 +
  (67*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^4)/12 -
  44*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^4 +
  (61*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^4)/8 +
  (67*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^4)/6 -
  88*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
   Subscript[p, 2]^4 + (61*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 2]^4)/4 + (49*Subscript[p, 1]^2*Subscript[p, 2]^4)/72 -
  (19*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^4)/24 -
  (19*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^4)/12;

Subscript[P, 294] = (-11*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 2]^2)/16 - (5*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/4 -
  ((Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 2]^2)/8 +
  (3*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2]*
    Subscript[p, 2]^2)/8 + (3*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/2 +
  ((Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2)/4 +
  (3*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 2]^2)/8 + (3*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 2]^2)/2 +
  ((Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/
   4 + (13*(n . Subscript[p, 2])^2*Subscript[p, 1]^2*Subscript[p, 2]^2)/16 -
  (7*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/8 -
  (7*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/8 + (5*(n . Subscript[p, 1])^2*Subscript[p, 2]^4)/8 -
  (3*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^4)/4 -
  (3*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^4)/4 +
  (Subscript[p, 1]^2*Subscript[p, 2]^4)/16 +
  (11*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^4)/8 +
  (11*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^4)/8;

Subscript[P, 295] = (9*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3)/4 +
  (1287*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^4)/32 +
  (9*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2])/4 -
  (379*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Subscript[p, 1] . Subscript[p, 2])/48 -
  (n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2)/2 +
  (49*(n . Subscript[p, 2])^2*(Subscript[p, 1] . Subscript[p, 2])^2)/2 -
  3*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*Log[2] -
  (291*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^4*Log[2])/8 -
  9*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[2] -
  (61*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Subscript[p, 1] . Subscript[p, 2]*Log[2])/12 +
  5*n . Subscript[p, 1]*n . Subscript[p, 2]*
   (Subscript[p, 1] . Subscript[p, 2])^2*Log[2] -
  (365*(n . Subscript[p, 2])^2*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/
   8 - 31*(Subscript[p, 1] . Subscript[p, 2])^3*Log[2] -
  3*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*Log[OverHat[R]] -
  (291*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^4*Log[OverHat[R]])/8 -
  9*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
   Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] -
  (61*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/12 +
  5*n . Subscript[p, 1]*n . Subscript[p, 2]*
   (Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]] -
  (365*(n . Subscript[p, 2])^2*(Subscript[p, 1] . Subscript[p, 2])^2*
    Log[OverHat[R]])/8 - 31*(Subscript[p, 1] . Subscript[p, 2])^3*
   Log[OverHat[R]] + (367*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Subscript[p, 1]^2)/72 - (4777*(n . Subscript[p, 2])^4*Subscript[p, 1]^2)/
   192 - (1483*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2)/48 + (11*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Log[2]*Subscript[p, 1]^2)/12 + (577*(n . Subscript[p, 2])^4*Log[2]*
    Subscript[p, 1]^2)/16 + (47*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/2 +
  (11*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[OverHat[R]]*
    Subscript[p, 1]^2)/12 + (577*(n . Subscript[p, 2])^4*Log[OverHat[R]]*
    Subscript[p, 1]^2)/16 + (47*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^2)/2 +
  (127*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Subscript[p, 2]^2)/24 -
  (2107*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/
   24 - (433*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 2]^2)/16 + (1561*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/16 -
  (335*(Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 2]^2)/24 -
  (11*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/
   4 + (241*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2]*
    Subscript[p, 2]^2)/4 + (181*(n . Subscript[p, 1])^2*
    Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/4 -
  (409*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/4 +
  (811*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2)/8 -
  (11*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 2]^2)/4 + (241*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/4 +
  (181*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^2)/4 -
  (409*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 2]^2)/4 +
  (811*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 2]^2)/8 + (7*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/3 +
  (2959*(n . Subscript[p, 2])^2*Subscript[p, 1]^2*Subscript[p, 2]^2)/96 +
  (59*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/
   12 + (11*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/4 - (499*(n . Subscript[p, 2])^2*Log[2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/8 -
  (123*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/2 + (11*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/4 -
  (499*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/8 - (123*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/2 +
  (2333*(n . Subscript[p, 1])^2*Subscript[p, 2]^4)/96 -
  (15*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^4)/16 -
  (15*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^4)/16 -
  (1847*Subscript[p, 1]^2*Subscript[p, 2]^4)/192 +
  21*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^4 +
  21*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^4;

Subscript[P, 296] = (61*n . Subscript[p, 1]*(n . Subscript[p, 2])^5*
    Subscript[p, 1]^2)/96 + (137*(n . Subscript[p, 2])^4*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/96 -
  (5*n . Subscript[p, 1]*(n . Subscript[p, 2])^5*Log[2]*Subscript[p, 1]^2)/
   16 - (19*(n . Subscript[p, 2])^4*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^2)/16 - (5*n . Subscript[p, 1]*(n . Subscript[p, 2])^5*
    Log[OverHat[R]]*Subscript[p, 1]^2)/16 -
  (19*(n . Subscript[p, 2])^4*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^2)/16 +
  (61*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*Subscript[p, 2]^2)/96 +
  (31*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/32 -
  (7*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 2]^2)/16 -
  ((Subscript[p, 1] . Subscript[p, 2])^3*Subscript[p, 2]^2)/16 -
  (5*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*Log[2]*
    Subscript[p, 2]^2)/16 - (15*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 2]^2)/16 + (5*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2)/8 +
  ((Subscript[p, 1] . Subscript[p, 2])^3*Log[2]*Subscript[p, 2]^2)/8 -
  (5*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*Log[OverHat[R]]*
    Subscript[p, 2]^2)/16 - (15*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 2]^2)/16 + (5*n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/
   8 + ((Subscript[p, 1] . Subscript[p, 2])^3*Log[OverHat[R]]*
    Subscript[p, 2]^2)/8 - (59*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/24 -
  (21*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 1]^2*Subscript[p, 2]^2)/8 +
  (7*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Log[2]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/4 + (11*(n . Subscript[p, 2])^2*
    Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/4 + (7*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/4 +
  (11*(n . Subscript[p, 2])^2*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/4 -
  (31*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*Subscript[p, 2]^4)/64 -
  (11*(n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 2]^4)/64 + (15*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Log[2]*Subscript[p, 2]^4)/32 +
  ((n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 2]^4)/32 + (15*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^4)/32 +
  ((n . Subscript[p, 1])^2*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 2]^4)/32 + (99*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1]^2*Subscript[p, 2]^4)/64 -
  (Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2*Subscript[p, 2]^4)/
   64 - (49*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 1]^2*
    Subscript[p, 2]^4)/32 - (47*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 1]^2*Subscript[p, 2]^4)/32 -
  (49*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 1]^2*Subscript[p, 2]^4)/32 -
  (47*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^2*
    Subscript[p, 2]^4)/32;

Subscript[P, 297] = (-35*(n . Subscript[p, 1])^4*(n . Subscript[p, 2])^4)/
   128 - (5*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*
    Subscript[p, 1] . Subscript[p, 2])/8 +
  (15*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    (Subscript[p, 1] . Subscript[p, 2])^2)/16 -
  (n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^3)/4 -
  (Subscript[p, 1] . Subscript[p, 2])^4/16 +
  (35*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^4*Subscript[p, 1]^2)/64 -
  (n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Subscript[p, 1] .
     Subscript[p, 2]*Subscript[p, 1]^2)/8 -
  (9*(n . Subscript[p, 2])^2*(Subscript[p, 1] . Subscript[p, 2])^2*
    Subscript[p, 1]^2)/16 + (19*(n . Subscript[p, 2])^4*Subscript[p, 1]^4)/
   128 + (35*(n . Subscript[p, 1])^4*(n . Subscript[p, 2])^2*
    Subscript[p, 2]^2)/64 - ((n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/8 -
  (9*(n . Subscript[p, 1])^2*(Subscript[p, 1] . Subscript[p, 2])^2*
    Subscript[p, 2]^2)/16 - (15*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Subscript[p, 1]^2*Subscript[p, 2]^2)/16 -
  n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] . Subscript[p, 2]*
   Subscript[p, 1]^2*Subscript[p, 2]^2 +
  (15*(Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/8 + (19*(n . Subscript[p, 2])^2*Subscript[p, 1]^4*
    Subscript[p, 2]^2)/64 + (19*(n . Subscript[p, 1])^4*Subscript[p, 2]^4)/
   128 + (19*(n . Subscript[p, 1])^2*Subscript[p, 1]^2*Subscript[p, 2]^4)/
   64 - (85*Subscript[p, 1]^4*Subscript[p, 2]^4)/128;

Subscript[P, 298] = (457*(n . Subscript[p, 1])^4*(n . Subscript[p, 2])^4)/
   384 + (31*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*
    Subscript[p, 1] . Subscript[p, 2])/24 -
  (31*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    (Subscript[p, 1] . Subscript[p, 2])^2)/16 +
  (n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^3)/4 +
  (Subscript[p, 1] . Subscript[p, 2])^4/16 -
  (35*(n . Subscript[p, 1])^4*(n . Subscript[p, 2])^4*Log[2])/64 -
  (5*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*
    Subscript[p, 1] . Subscript[p, 2]*Log[2])/4 +
  (15*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    (Subscript[p, 1] . Subscript[p, 2])^2*Log[2])/8 -
  (n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^3*Log[2])/2 -
  ((Subscript[p, 1] . Subscript[p, 2])^4*Log[2])/8 -
  (35*(n . Subscript[p, 1])^4*(n . Subscript[p, 2])^4*Log[OverHat[R]])/64 -
  (5*(n . Subscript[p, 1])^3*(n . Subscript[p, 2])^3*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/4 +
  (15*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    (Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]])/8 -
  (n . Subscript[p, 1]*n . Subscript[p, 2]*
    (Subscript[p, 1] . Subscript[p, 2])^3*Log[OverHat[R]])/2 -
  ((Subscript[p, 1] . Subscript[p, 2])^4*Log[OverHat[R]])/8 -
  (307*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^4*Subscript[p, 1]^2)/
   192 + (5*n . Subscript[p, 1]*(n . Subscript[p, 2])^3*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2)/24 +
  (19*(n . Subscript[p, 2])^2*(Subscript[p, 1] . Subscript[p, 2])^2*
    Subscript[p, 1]^2)/16 + (35*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^4*Log[2]*Subscript[p, 1]^2)/32 -
  (n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Subscript[p, 1] .
     Subscript[p, 2]*Log[2]*Subscript[p, 1]^2)/4 -
  (9*(n . Subscript[p, 2])^2*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*
    Subscript[p, 1]^2)/8 + (35*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^4*Log[OverHat[R]]*Subscript[p, 1]^2)/32 -
  (n . Subscript[p, 1]*(n . Subscript[p, 2])^3*Subscript[p, 1] .
     Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^2)/4 -
  (9*(n . Subscript[p, 2])^2*(Subscript[p, 1] . Subscript[p, 2])^2*
    Log[OverHat[R]]*Subscript[p, 1]^2)/8 -
  (113*(n . Subscript[p, 2])^4*Subscript[p, 1]^4)/384 +
  (19*(n . Subscript[p, 2])^4*Log[2]*Subscript[p, 1]^4)/64 +
  (19*(n . Subscript[p, 2])^4*Log[OverHat[R]]*Subscript[p, 1]^4)/64 -
  (307*(n . Subscript[p, 1])^4*(n . Subscript[p, 2])^2*Subscript[p, 2]^2)/
   192 + (5*(n . Subscript[p, 1])^3*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^2)/24 +
  (19*(n . Subscript[p, 1])^2*(Subscript[p, 1] . Subscript[p, 2])^2*
    Subscript[p, 2]^2)/16 + (35*(n . Subscript[p, 1])^4*
    (n . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^2)/32 -
  ((n . Subscript[p, 1])^3*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[2]*Subscript[p, 2]^2)/4 -
  (9*(n . Subscript[p, 1])^2*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*
    Subscript[p, 2]^2)/8 + (35*(n . Subscript[p, 1])^4*
    (n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 2]^2)/32 -
  ((n . Subscript[p, 1])^3*n . Subscript[p, 2]*Subscript[p, 1] .
     Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 2]^2)/4 -
  (9*(n . Subscript[p, 1])^2*(Subscript[p, 1] . Subscript[p, 2])^2*
    Log[OverHat[R]]*Subscript[p, 2]^2)/8 +
  (43*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/16 + (7*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/
   4 + ((Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/8 - (15*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2)/8 -
  2*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 1] . Subscript[p, 2]*
   Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^2 +
  (15*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/4 - (15*(n . Subscript[p, 1])^2*
    (n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2*
    Subscript[p, 2]^2)/8 - 2*n . Subscript[p, 1]*n . Subscript[p, 2]*
   Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 1]^2*
   Subscript[p, 2]^2 + (15*(Subscript[p, 1] . Subscript[p, 2])^2*
    Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^2)/4 -
  (41*(n . Subscript[p, 2])^2*Subscript[p, 1]^4*Subscript[p, 2]^2)/64 +
  (19*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^4*Subscript[p, 2]^2)/
   32 + (19*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^4*
    Subscript[p, 2]^2)/32 - (113*(n . Subscript[p, 1])^4*Subscript[p, 2]^4)/
   384 + (19*(n . Subscript[p, 1])^4*Log[2]*Subscript[p, 2]^4)/64 +
  (19*(n . Subscript[p, 1])^4*Log[OverHat[R]]*Subscript[p, 2]^4)/64 -
  (41*(n . Subscript[p, 1])^2*Subscript[p, 1]^2*Subscript[p, 2]^4)/64 +
  (19*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^4)/
   32 + (19*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 1]^2*
    Subscript[p, 2]^4)/32 - (11*Subscript[p, 1]^4*Subscript[p, 2]^4)/128 -
  (85*Log[2]*Subscript[p, 1]^4*Subscript[p, 2]^4)/64 -
  (85*Log[OverHat[R]]*Subscript[p, 1]^4*Subscript[p, 2]^4)/64;

Subscript[P, 299] = (31*(n . Subscript[p, 2])^6)/5 -
  (40*(n . Subscript[p, 2])^4*Subscript[p, 2]^2)/3 -
  (3*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^4)/8 +
  8*(n . Subscript[p, 2])^2*Subscript[p, 2]^4 +
  (3*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^4)/16 -
  (3*Subscript[p, 2]^6)/4;

Subscript[P, 300] = (-3*(n . Subscript[p, 2])^2*Subscript[p, 2]^4)/16 +
  (9*Subscript[p, 2]^6)/32;

Subscript[P, 301] = (-101*(n . Subscript[p, 2])^6)/32 +
  (827*(n . Subscript[p, 2])^4*Subscript[p, 2]^2)/64 -
  (21*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^4)/16 -
  (275*(n . Subscript[p, 2])^2*Subscript[p, 2]^4)/16 +
  (21*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^4)/16 +
  (247*Subscript[p, 2]^6)/64;

Subscript[P, 302] = (-5*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 2]^6)/32 + (5*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 2]^6)/32;

Subscript[P, 303] = (-3466*(n . Subscript[p, 2])^6)/75 +
  (62*(n . Subscript[p, 2])^6*Log[2])/5 +
  (124*(n . Subscript[p, 2])^6*Log[OverHat[R]])/5 +
  (3749*(n . Subscript[p, 2])^4*Subscript[p, 2]^2)/45 -
  (80*(n . Subscript[p, 2])^4*Log[2]*Subscript[p, 2]^2)/3 -
  (160*(n . Subscript[p, 2])^4*Log[OverHat[R]]*Subscript[p, 2]^2)/3 +
  (3*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^4)/2 -
  (2719*(n . Subscript[p, 2])^2*Subscript[p, 2]^4)/60 -
  (3*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^4)/8 -
  (3*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^4)/4 +
  16*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^4 +
  (3*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^4)/8 -
  (3*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 2]^4)/2 + 32*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
   Subscript[p, 2]^4 + (3*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 2]^4)/4 + (319*Subscript[p, 2]^6)/60 -
  (3*Log[2]*Subscript[p, 2]^6)/2 - 3*Log[OverHat[R]]*Subscript[p, 2]^6;

Subscript[P, 304] = (-5*Subscript[p, 2]^6)/16 -
  (7*Log[2]*Subscript[p, 2]^6)/8 - (7*Log[OverHat[R]]*Subscript[p, 2]^6)/8;

Subscript[P, 305] = (9*(n . Subscript[p, 2])^2*Subscript[p, 2]^4)/8 -
  (3*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^4)/8 -
  (3*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 2]^4)/4 -
  (13*Subscript[p, 2]^6)/16 + (9*Log[2]*Subscript[p, 2]^6)/16 +
  (9*Log[OverHat[R]]*Subscript[p, 2]^6)/8;

Subscript[P, 306] = (21*Subscript[p, 2]^6)/8 +
  (23*Log[2]*Subscript[p, 2]^6)/4 + (23*Log[OverHat[R]]*Subscript[p, 2]^6)/4;

Subscript[P, 307] = (1357*(n . Subscript[p, 2])^6)/96 -
  (101*(n . Subscript[p, 2])^6*Log[2])/8 -
  (101*(n . Subscript[p, 2])^6*Log[OverHat[R]])/8 -
  (36767*(n . Subscript[p, 2])^4*Subscript[p, 2]^2)/576 +
  (827*(n . Subscript[p, 2])^4*Log[2]*Subscript[p, 2]^2)/16 +
  (827*(n . Subscript[p, 2])^4*Log[OverHat[R]]*Subscript[p, 2]^2)/16 +
  3*n . Subscript[p, 1]*n . Subscript[p, 2]*Subscript[p, 2]^4 +
  (2287*(n . Subscript[p, 2])^2*Subscript[p, 2]^4)/32 -
  (3*Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^4)/8 -
  (21*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*Subscript[p, 2]^4)/4 -
  (275*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^4)/4 +
  (21*Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^4)/4 -
  (21*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]]*
    Subscript[p, 2]^4)/4 - (275*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 2]^4)/4 + (21*Subscript[p, 1] . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^4)/4 - (1649*Subscript[p, 2]^6)/192 +
  (247*Log[2]*Subscript[p, 2]^6)/16 + (247*Log[OverHat[R]]*Subscript[p, 2]^6)/
   16;

Subscript[P, 308] = (15*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 2]^6)/32 - (5*Subscript[p, 1] . Subscript[p, 2]*
    Subscript[p, 2]^6)/32 - (5*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2]*
    Subscript[p, 2]^6)/16 + (5*Subscript[p, 1] . Subscript[p, 2]*Log[2]*
    Subscript[p, 2]^6)/16 - (5*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Log[OverHat[R]]*Subscript[p, 2]^6)/16 +
  (5*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 2]^6)/16;

Subscript[P, 309] = (-9*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 2]^4)/64 - (9*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^4)/16 -
  (3*(Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 2]^4)/32 +
  (21*(n . Subscript[p, 2])^2*Subscript[p, 1]^2*Subscript[p, 2]^4)/64 +
  (17*(n . Subscript[p, 1])^2*Subscript[p, 2]^6)/64 -
  (29*Subscript[p, 1]^2*Subscript[p, 2]^6)/64;

Subscript[P, 310] = (33*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*
    Subscript[p, 2]^4)/64 + (15*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Subscript[p, 2]^4)/16 +
  (3*(Subscript[p, 1] . Subscript[p, 2])^2*Subscript[p, 2]^4)/32 -
  (9*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[2]*
    Subscript[p, 2]^4)/32 - (9*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[2]*Subscript[p, 2]^4)/8 -
  (3*(Subscript[p, 1] . Subscript[p, 2])^2*Log[2]*Subscript[p, 2]^4)/16 -
  (9*(n . Subscript[p, 1])^2*(n . Subscript[p, 2])^2*Log[OverHat[R]]*
    Subscript[p, 2]^4)/32 - (9*n . Subscript[p, 1]*n . Subscript[p, 2]*
    Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]]*Subscript[p, 2]^4)/8 -
  (3*(Subscript[p, 1] . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 2]^4)/
   16 - (39*(n . Subscript[p, 2])^2*Subscript[p, 1]^2*Subscript[p, 2]^4)/64 +
  (21*(n . Subscript[p, 2])^2*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^4)/
   32 + (21*(n . Subscript[p, 2])^2*Log[OverHat[R]]*Subscript[p, 1]^2*
    Subscript[p, 2]^4)/32 - (27*(n . Subscript[p, 1])^2*Subscript[p, 2]^6)/
   64 + (17*(n . Subscript[p, 1])^2*Log[2]*Subscript[p, 2]^6)/32 +
  (17*(n . Subscript[p, 1])^2*Log[OverHat[R]]*Subscript[p, 2]^6)/32 -
  (3*Subscript[p, 1]^2*Subscript[p, 2]^6)/64 -
  (29*Log[2]*Subscript[p, 1]^2*Subscript[p, 2]^6)/32 -
  (29*Log[OverHat[R]]*Subscript[p, 1]^2*Subscript[p, 2]^6)/32;

Subscript[P, 311] = (35*Subscript[p, 2]^8)/128 +
  (45*Log[2]*Subscript[p, 2]^8)/64 + (45*Log[OverHat[R]]*Subscript[p, 2]^8)/64;

Subscript[P, 312] = Subscript[m, 2]^3*((1481*(n . Subscript[p, 1])^2)/30 -
    10*Subscript[p, 1]^2) + Subscript[m, 1]*Subscript[m, 2]^2*
   ((443*(n . Subscript[p, 1])^2)/10 -
    (281*n . Subscript[p, 1]*n . Subscript[p, 2])/3 +
    (169*Subscript[p, 1] . Subscript[p, 2])/10 - (359*Subscript[p, 1]^2)/
     60) + Subscript[m, 1]^3*((1481*(n . Subscript[p, 2])^2)/30 -
    10*Subscript[p, 2]^2) + Subscript[m, 1]^2*Subscript[m, 2]*
   ((-281*n . Subscript[p, 1]*n . Subscript[p, 2])/3 +
    (443*(n . Subscript[p, 2])^2)/10 +
    (169*Subscript[p, 1] . Subscript[p, 2])/10 - (359*Subscript[p, 2]^2)/60);

Subscript[P, 313] = Subscript[m, 2]^2*(3*(n . Subscript[p, 1])^2 -
    (11*n . Subscript[p, 1]*n . Subscript[p, 2])/2 +
    (11*Subscript[p, 1] . Subscript[p, 2])/6 - Subscript[p, 1]^2) +
  Subscript[m, 1]*Subscript[m, 2]*((11*(n . Subscript[p, 1])^2)/2 -
    6*n . Subscript[p, 1]*n . Subscript[p, 2] + (11*(n . Subscript[p, 2])^2)/
     2 + 2*Subscript[p, 1] . Subscript[p, 2] - (11*Subscript[p, 1]^2)/6 -
    (11*Subscript[p, 2]^2)/6) + Subscript[m, 1]^2*
   ((-11*n . Subscript[p, 1]*n . Subscript[p, 2])/2 +
    3*(n . Subscript[p, 2])^2 + (11*Subscript[p, 1] . Subscript[p, 2])/6 -
    Subscript[p, 2]^2);

Subscript[P, 314] = ((-21*n . Subscript[p, 1]*n . Subscript[p, 2])/4 +
    (7*Subscript[p, 1] . Subscript[p, 2])/4)*Subscript[m, 1]*
   Subscript[m, 2] + Subscript[m, 2]^2*((21*(n . Subscript[p, 1])^2)/8 -
    (7*Subscript[p, 1]^2)/8) + Subscript[m, 1]^2*
   ((21*(n . Subscript[p, 2])^2)/8 - (7*Subscript[p, 2]^2)/8);

Subscript[P, 315] =
 Subscript[m, 2]^3*((46*n . Subscript[p, 1]*n . Subscript[p, 2])/3 -
    (23*Subscript[p, 1] . Subscript[p, 2])/6 + 2*Subscript[p, 1]^2) +
  Subscript[m, 1]^2*Subscript[m, 2]*((-46*(n . Subscript[p, 1])^2)/3 -
    (22*n . Subscript[p, 1]*n . Subscript[p, 2])/3 +
    (22*(n . Subscript[p, 2])^2)/3 - (13*Subscript[p, 1] . Subscript[p, 2])/
     6 + (23*Subscript[p, 1]^2)/6 + Subscript[p, 2]^2/6) +
  Subscript[m, 1]^3*((46*n . Subscript[p, 1]*n . Subscript[p, 2])/3 -
    (23*Subscript[p, 1] . Subscript[p, 2])/6 + 2*Subscript[p, 2]^2) +
  Subscript[m, 1]*Subscript[m, 2]^2*((22*(n . Subscript[p, 1])^2)/3 -
    (22*n . Subscript[p, 1]*n . Subscript[p, 2])/3 -
    (46*(n . Subscript[p, 2])^2)/3 - (13*Subscript[p, 1] . Subscript[p, 2])/
     6 + Subscript[p, 1]^2/6 + (23*Subscript[p, 2]^2)/6);

Subscript[P, 316] = Subscript[m, 2]^3*((-947*(n . Subscript[p, 1])^2)/96 +
    (39*Subscript[p, 1]^2)/32) + Subscript[m, 1]*Subscript[m, 2]^2*
   ((-2363*(n . Subscript[p, 1])^2)/96 +
    (1655*n . Subscript[p, 1]*n . Subscript[p, 2])/48 -
    (49*Subscript[p, 1] . Subscript[p, 2])/8 + (157*Subscript[p, 1]^2)/32) +
  Subscript[m, 1]^3*((-947*(n . Subscript[p, 2])^2)/96 +
    (39*Subscript[p, 2]^2)/32) + Subscript[m, 1]^2*Subscript[m, 2]*
   ((1655*n . Subscript[p, 1]*n . Subscript[p, 2])/48 -
    (2363*(n . Subscript[p, 2])^2)/96 -
    (49*Subscript[p, 1] . Subscript[p, 2])/8 + (157*Subscript[p, 2]^2)/32);

Subscript[P, 317] = Subscript[m, 2]^3*((-217*(n . Subscript[p, 1])^2)/6 +
    (33*n . Subscript[p, 1]*n . Subscript[p, 2])/2 -
    (11*Subscript[p, 1] . Subscript[p, 2])/2 + (65*Subscript[p, 1]^2)/12) +
  Subscript[m, 1]*Subscript[m, 2]^2*((-307*(n . Subscript[p, 1])^2)/9 +
    (1222*n . Subscript[p, 1]*n . Subscript[p, 2])/15 -
    (3287*(n . Subscript[p, 2])^2)/180 -
    (997*Subscript[p, 1] . Subscript[p, 2])/45 + (187*Subscript[p, 1]^2)/36 +
    (226*Subscript[p, 2]^2)/45) + Subscript[m, 1]^2*Subscript[m, 2]*
   ((-3287*(n . Subscript[p, 1])^2)/180 +
    (1222*n . Subscript[p, 1]*n . Subscript[p, 2])/15 -
    (307*(n . Subscript[p, 2])^2)/9 - (997*Subscript[p, 1] . Subscript[p, 2])/
     45 + (226*Subscript[p, 1]^2)/45 + (187*Subscript[p, 2]^2)/36) +
  Subscript[m, 1]^3*((33*n . Subscript[p, 1]*n . Subscript[p, 2])/2 -
    (217*(n . Subscript[p, 2])^2)/6 - (11*Subscript[p, 1] . Subscript[p, 2])/
     2 + (65*Subscript[p, 2]^2)/12);

Subscript[P, 318] = Subscript[m, 2]^3*((-845*(n . Subscript[p, 1])^2)/64 +
    (487*Subscript[p, 1]^2)/128) + Subscript[m, 1]*Subscript[m, 2]^2*
   ((-1911*(n . Subscript[p, 1])^2)/128 +
    (427*n . Subscript[p, 1]*n . Subscript[p, 2])/16 -
    (155*Subscript[p, 1] . Subscript[p, 2])/16 + (87*Subscript[p, 1]^2)/16) +
  Subscript[m, 1]^3*((-845*(n . Subscript[p, 2])^2)/64 +
    (487*Subscript[p, 2]^2)/128) + Subscript[m, 1]^2*Subscript[m, 2]*
   ((427*n . Subscript[p, 1]*n . Subscript[p, 2])/16 -
    (1911*(n . Subscript[p, 2])^2)/128 -
    (155*Subscript[p, 1] . Subscript[p, 2])/16 + (87*Subscript[p, 2]^2)/16);

Subscript[P, 319] = Subscript[m, 2]^2*((-4393*(n . Subscript[p, 1])^2)/128 -
    (33*n . Subscript[p, 1]*n . Subscript[p, 2])/8 +
    (11*Subscript[p, 1] . Subscript[p, 2])/8 +
    (63*(n . Subscript[p, 1])^2*Log[2])/4 +
    (63*(n . Subscript[p, 1])^2*Log[OverHat[R]])/4 +
    (2737*Subscript[p, 1]^2)/384 - (21*Log[2]*Subscript[p, 1]^2)/4 -
    (21*Log[OverHat[R]]*Subscript[p, 1]^2)/4) +
  Subscript[m, 1]*Subscript[m, 2]*((33*(n . Subscript[p, 1])^2)/8 +
    (4483*n . Subscript[p, 1]*n . Subscript[p, 2])/64 +
    (33*(n . Subscript[p, 2])^2)/8 - (2647*Subscript[p, 1] . Subscript[p, 2])/
     192 - (63*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/2 +
    (21*Subscript[p, 1] . Subscript[p, 2]*Log[2])/2 -
    (63*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/2 +
    (21*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/2 -
    (11*Subscript[p, 1]^2)/8 - (11*Subscript[p, 2]^2)/8) +
  Subscript[m, 1]^2*((-33*n . Subscript[p, 1]*n . Subscript[p, 2])/8 -
    (4393*(n . Subscript[p, 2])^2)/128 +
    (11*Subscript[p, 1] . Subscript[p, 2])/8 +
    (63*(n . Subscript[p, 2])^2*Log[2])/4 +
    (63*(n . Subscript[p, 2])^2*Log[OverHat[R]])/4 +
    (2737*Subscript[p, 2]^2)/384 - (21*Log[2]*Subscript[p, 2]^2)/4 -
    (21*Log[OverHat[R]]*Subscript[p, 2]^2)/4);

Subscript[P, 320] = Subscript[m, 2]^3*((19429*(n . Subscript[p, 1])^2)/192 +
    (46*n . Subscript[p, 1]*n . Subscript[p, 2])/3 -
    (23*Subscript[p, 1] . Subscript[p, 2])/6 -
    (3353*(n . Subscript[p, 1])^2*Log[2])/48 -
    (947*(n . Subscript[p, 1])^2*Log[OverHat[R]])/12 -
    (209*Subscript[p, 1]^2)/64 + (117*Log[2]*Subscript[p, 1]^2)/16 +
    (39*Log[OverHat[R]]*Subscript[p, 1]^2)/4) +
  Subscript[m, 1]*Subscript[m, 2]^2*((9495*(n . Subscript[p, 1])^2)/64 -
    (24317*n . Subscript[p, 1]*n . Subscript[p, 2])/96 -
    (46*(n . Subscript[p, 2])^2)/3 + (961*Subscript[p, 1] . Subscript[p, 2])/
     96 - (7601*(n . Subscript[p, 1])^2*Log[2])/48 +
    (5477*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/24 -
    (147*Subscript[p, 1] . Subscript[p, 2]*Log[2])/4 -
    (2363*(n . Subscript[p, 1])^2*Log[OverHat[R]])/12 +
    (1655*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/6 -
    49*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] -
    (1475*Subscript[p, 1]^2)/192 + (471*Log[2]*Subscript[p, 1]^2)/16 +
    (157*Log[OverHat[R]]*Subscript[p, 1]^2)/4 + (23*Subscript[p, 2]^2)/6) +
  Subscript[m, 1]^3*((46*n . Subscript[p, 1]*n . Subscript[p, 2])/3 +
    (19429*(n . Subscript[p, 2])^2)/192 -
    (23*Subscript[p, 1] . Subscript[p, 2])/6 -
    (3353*(n . Subscript[p, 2])^2*Log[2])/48 -
    (947*(n . Subscript[p, 2])^2*Log[OverHat[R]])/12 -
    (209*Subscript[p, 2]^2)/64 + (117*Log[2]*Subscript[p, 2]^2)/16 +
    (39*Log[OverHat[R]]*Subscript[p, 2]^2)/4) +
  Subscript[m, 1]^2*Subscript[m, 2]*((-46*(n . Subscript[p, 1])^2)/3 -
    (24317*n . Subscript[p, 1]*n . Subscript[p, 2])/96 +
    (9495*(n . Subscript[p, 2])^2)/64 +
    (961*Subscript[p, 1] . Subscript[p, 2])/96 +
    (5477*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/24 -
    (7601*(n . Subscript[p, 2])^2*Log[2])/48 -
    (147*Subscript[p, 1] . Subscript[p, 2]*Log[2])/4 +
    (1655*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/6 -
    (2363*(n . Subscript[p, 2])^2*Log[OverHat[R]])/12 -
    49*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]] +
    (23*Subscript[p, 1]^2)/6 - (1475*Subscript[p, 2]^2)/192 +
    (471*Log[2]*Subscript[p, 2]^2)/16 +
    (157*Log[OverHat[R]]*Subscript[p, 2]^2)/4);

Subscript[P, 321] = Subscript[m, 2]^3*((27221*(n . Subscript[p, 1])^2)/160 +
    (33*n . Subscript[p, 1]*n . Subscript[p, 2])/2 -
    (11*Subscript[p, 1] . Subscript[p, 2])/2 -
    (845*(n . Subscript[p, 1])^2*Log[2])/8 -
    (845*(n . Subscript[p, 1])^2*Log[OverHat[R]])/8 -
    (2809*Subscript[p, 1]^2)/128 + (487*Log[2]*Subscript[p, 1]^2)/16 +
    (487*Log[OverHat[R]]*Subscript[p, 1]^2)/16) +
  Subscript[m, 1]*Subscript[m, 2]^2*((9514*(n . Subscript[p, 1])^2)/45 -
    (35489*n . Subscript[p, 1]*n . Subscript[p, 2])/96 -
    (3287*(n . Subscript[p, 2])^2)/180 +
    (43289*Subscript[p, 1] . Subscript[p, 2])/720 -
    (1911*(n . Subscript[p, 1])^2*Log[2])/16 +
    (427*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/2 -
    (155*Subscript[p, 1] . Subscript[p, 2]*Log[2])/2 -
    (1911*(n . Subscript[p, 1])^2*Log[OverHat[R]])/16 +
    (427*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/2 -
    (155*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/2 -
    (222947*Subscript[p, 1]^2)/5760 + (87*Log[2]*Subscript[p, 1]^2)/2 +
    (87*Log[OverHat[R]]*Subscript[p, 1]^2)/2 + (226*Subscript[p, 2]^2)/45) +
  Subscript[m, 1]^3*((33*n . Subscript[p, 1]*n . Subscript[p, 2])/2 +
    (27221*(n . Subscript[p, 2])^2)/160 -
    (11*Subscript[p, 1] . Subscript[p, 2])/2 -
    (845*(n . Subscript[p, 2])^2*Log[2])/8 -
    (845*(n . Subscript[p, 2])^2*Log[OverHat[R]])/8 -
    (2809*Subscript[p, 2]^2)/128 + (487*Log[2]*Subscript[p, 2]^2)/16 +
    (487*Log[OverHat[R]]*Subscript[p, 2]^2)/16) +
  Subscript[m, 1]^2*Subscript[m, 2]*((-3287*(n . Subscript[p, 1])^2)/180 -
    (35489*n . Subscript[p, 1]*n . Subscript[p, 2])/96 +
    (9514*(n . Subscript[p, 2])^2)/45 +
    (43289*Subscript[p, 1] . Subscript[p, 2])/720 +
    (427*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[2])/2 -
    (1911*(n . Subscript[p, 2])^2*Log[2])/16 -
    (155*Subscript[p, 1] . Subscript[p, 2]*Log[2])/2 +
    (427*n . Subscript[p, 1]*n . Subscript[p, 2]*Log[OverHat[R]])/2 -
    (1911*(n . Subscript[p, 2])^2*Log[OverHat[R]])/16 -
    (155*Subscript[p, 1] . Subscript[p, 2]*Log[OverHat[R]])/2 +
    (226*Subscript[p, 1]^2)/45 - (222947*Subscript[p, 2]^2)/5760 +
    (87*Log[2]*Subscript[p, 2]^2)/2 + (87*Log[OverHat[R]]*Subscript[p, 2]^2)/
     2);

